Integral representation for three-loop banana graph

It has recently been shown that two-loop kite-type diagrams can be computed analytically in terms of iterated integrals with algebraic kernels. This result was obtained using a new integral representation for two-loop sunset subgraphs. In this paper, we have developed a similar representation for a three-loop banana integral in $d = 2-2\varepsilon$ dimensions. This answer can be generalized up to any given order in the $\varepsilon$-expansion and can be calculated numerically both below and above the threshold. We also demonstrate how this result can be used to compute more complex three-loop integrals containing the three-loop banana as a subgraph.

==> anc/Data/BananaSolJ_2x2.txt <==
Print["Solution to banana integral in terms of J-functions"]
{j[ban, 1, 1, 1, 1] -> 
  J[{\[CapitalPsi][1, -1], {w[0, x]}, {}, {}}, s] + 
   J[{\[CapitalPsi][1, 1], {w[0, x]}, {}, {}}, s] + 
   \[Epsilon]*((Pi^2*J[{\[CapitalPsi][1, -1], {}, {}, {}}, s])/6 + 
     4*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 2*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + 4*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -1], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, -1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, -1], {w[-1, x], w[0, x]}, {}, {}}, 
       s] + 4*J[{\[CapitalPsi][1, -1], {w[0, x], w[0, x]}, {}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -1], {w[1, x], w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, 1], {}, {}, {}}, s])/6 + 
     4*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 2*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + 4*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 1], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, 1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, 1], {w[-1, x], w[0, x]}, {}, {}}, 
       s] + 4*J[{\[CapitalPsi][1, 1], {w[0, x], w[0, x]}, {}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 1], {w[1, x], w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]) + 
   \[Epsilon]^2*(-(Pi^2*J[{\[CapitalPsi][1, -1], {}, {}, {w[0, y1]}}, s])/3 + 
     (2*Pi^2*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]]}, {}}, s])/3 - 
     (Pi^2*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]]}, {}}, s])/2 + 
     (2*Pi^2*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]]}, {}}, s])/3 - 
     (2*Pi^2*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/3 - 8*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     4*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 4*J[{\[CapitalPsi][1, -1], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {w[0, y1]}}, s] - 8*J[{\[CapitalPsi][1, -1], {}, 
        {w[1, \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     8*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     16*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     32*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[-1, \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[1, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     32*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     16*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] + 
     32*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] - 
     16*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     Pi^2*J[{\[CapitalPsi][1, -1], {w[-1, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[-1, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {w[-1, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[-1, x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, -1], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (5*Pi^2*J[{\[CapitalPsi][1, -1], {w[0, x]}, {}, {}}, s])/4 + 
     4*J[{\[CapitalPsi][1, -1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
       s] + 16*J[{\[CapitalPsi][1, -1], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][1, -1], {w[0, x]}, 
       {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, -1], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, -1], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, -1], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 16*J[{\[CapitalPsi][1, -1], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     Pi^2*J[{\[CapitalPsi][1, -1], {w[1, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[1, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 12*J[{\[CapitalPsi][1, -1], {w[1, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 24*J[{\[CapitalPsi][1, -1], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (2*Pi^2*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/3 - 
     4*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 4*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, 
        {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 12*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     6*J[{\[CapitalPsi][1, -1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
       s] - 12*J[{\[CapitalPsi][1, -1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {w[-1, x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, -1], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
       s] + 8*J[{\[CapitalPsi][1, -1], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, -1], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + 12*J[{\[CapitalPsi][1, -1], {w[1, x], w[0, x]}, {}, 
        {w[0, y1]}}, s] + 6*J[{\[CapitalPsi][1, -1], {w[1, x], w[0, x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 4*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {w[0, y1]}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
       s] - 4*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[0, x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     36*J[{\[CapitalPsi][1, -1], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     36*J[{\[CapitalPsi][1, -1], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] - 12*J[{\[CapitalPsi][1, -1], {w[-1, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     13*J[{\[CapitalPsi][1, -1], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     8*J[{\[CapitalPsi][1, -1], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] + 8*J[{\[CapitalPsi][1, -1], {w[0, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] + 
     36*J[{\[CapitalPsi][1, -1], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, -1], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     36*J[{\[CapitalPsi][1, -1], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] - 12*J[{\[CapitalPsi][1, -1], {w[1, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, 
        {}, {}}, s] + 8*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], 
         w[0, x], w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
        {}}, s] + 2*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
        {}}, s] + 8*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[0, x], 
         w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
       s] + 6*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -1], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
        {}, {}}, s] - (Pi^2*J[{\[CapitalPsi][1, 1], {}, {}, {w[0, y1]}}, s])/
      3 + (2*Pi^2*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]]}, {}}, s])/3 - 
     (Pi^2*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]]}, {}}, s])/2 + 
     (2*Pi^2*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]]}, {}}, s])/3 - 
     (2*Pi^2*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/3 - 8*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     4*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 4*J[{\[CapitalPsi][1, 1], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {w[0, y1]}}, s] - 8*J[{\[CapitalPsi][1, 1], {}, 
        {w[1, \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     8*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     16*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     32*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[-1, \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[1, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     32*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     24*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     16*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] + 
     32*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] - 
     16*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     Pi^2*J[{\[CapitalPsi][1, 1], {w[-1, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[-1, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {w[-1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 12*J[{\[CapitalPsi][1, 1], {w[-1, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 24*J[{\[CapitalPsi][1, 1], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (5*Pi^2*J[{\[CapitalPsi][1, 1], {w[0, x]}, {}, {}}, s])/4 + 
     4*J[{\[CapitalPsi][1, 1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     16*J[{\[CapitalPsi][1, 1], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - J[{\[CapitalPsi][1, 1], {w[0, x]}, 
       {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, 1], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, 1], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     16*J[{\[CapitalPsi][1, 1], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 16*J[{\[CapitalPsi][1, 1], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     Pi^2*J[{\[CapitalPsi][1, 1], {w[1, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 12*J[{\[CapitalPsi][1, 1], {w[1, x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 24*J[{\[CapitalPsi][1, 1], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (2*Pi^2*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/3 - 
     4*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 4*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 12*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     6*J[{\[CapitalPsi][1, 1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
       s] - 12*J[{\[CapitalPsi][1, 1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 8*J[{\[CapitalPsi][1, 1], {w[0, x], w[0, x]}, {}, 
        {w[0, y1]}}, s] - 4*J[{\[CapitalPsi][1, 1], {w[0, x], w[0, x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, 1], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, 1], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + 12*J[{\[CapitalPsi][1, 1], {w[1, x], w[0, x]}, {}, 
        {w[0, y1]}}, s] + 6*J[{\[CapitalPsi][1, 1], {w[1, x], w[0, x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 4*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {w[0, y1]}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
       s] - 4*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[0, x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     36*J[{\[CapitalPsi][1, 1], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     36*J[{\[CapitalPsi][1, 1], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] - 12*J[{\[CapitalPsi][1, 1], {w[-1, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     13*J[{\[CapitalPsi][1, 1], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     8*J[{\[CapitalPsi][1, 1], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] + 8*J[{\[CapitalPsi][1, 1], {w[0, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] + 
     36*J[{\[CapitalPsi][1, 1], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     24*J[{\[CapitalPsi][1, 1], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     36*J[{\[CapitalPsi][1, 1], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] - 12*J[{\[CapitalPsi][1, 1], {w[1, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
        {}}, s] + 8*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[0, x], 
         w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
        {}}, s] + 2*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
       s] + 8*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[0, x], w[0, x]}, {}, 
        {}}, s] - 12*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[1, x], 
         w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 1], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
        {}}, s] - J[{\[CapitalPsi][1, -1], {}, {}, {}}, s]*Zeta[3] - 
     J[{\[CapitalPsi][1, 1], {}, {}, {}}, s]*Zeta[3]), 
 j[ban, 2, 1, 1, 1] -> 
  -J[{\[CapitalPsi][-3], {w[0, x]}, {}, {}}, s]/4 - 
   J[{\[CapitalPsi][-2], {}, {}, {}}, s]/4 + 
   (3*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {}}, s])/8 + 
   J[{\[CapitalPsi][-1], {}, {}, {}}, s]/4 - 
   J[{\[CapitalPsi][-1], {w[0, x]}, {}, {}}, s]/8 - 
   J[{\[CapitalPsi][1], {}, {}, {}}, s]/4 + 
   J[{\[CapitalPsi][1], {w[0, x]}, {}, {}}, s]/8 - 
   J[{\[CapitalPsi][2], {}, {}, {}}, s]/4 + 
   (3*J[{\[CapitalPsi][2], {w[0, x]}, {}, {}}, s])/8 + 
   J[{\[CapitalPsi][3], {w[0, x]}, {}, {}}, s]/4 - 
   J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {}}, s]/4 - 
   J[{\[CapitalPsi][1, -2], {}, {}, {}}, s]/4 + 
   (3*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {}}, s])/8 + 
   J[{\[CapitalPsi][1, -1], {}, {}, {}}, s]/4 + 
   J[{\[CapitalPsi][1, 1], {}, {}, {}}, s]/4 + 
   J[{\[CapitalPsi][1, 2], {}, {}, {}}, s]/4 - 
   (3*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {}}, s])/8 - 
   J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {}}, s]/4 + 
   \[Epsilon]*(-(Pi^2*J[{\[CapitalPsi][-3], {}, {}, {}}, s])/24 - 
     J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/2 - J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
       {}}, s] - (3*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {}}, s])/2 + 
     J[{\[CapitalPsi][-3], {w[0, x]}, {}, {w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      2 + J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/
      2 + (3*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/2 - 
     J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/2 + 
     (Pi^2*J[{\[CapitalPsi][-2], {}, {}, {}}, s])/16 + 
     J[{\[CapitalPsi][-2], {}, {}, {w[0, y1]}}, s]/2 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      2 - (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      4 - (Pi^2*J[{\[CapitalPsi][-1], {}, {}, {}}, s])/48 - 
     J[{\[CapitalPsi][-1], {}, {}, {w[0, y1]}}, s]/2 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]]}, {}}, s])/4 - 
     J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/4 + 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/4 - J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/2 - (3*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {}}, s])/4 + 
     J[{\[CapitalPsi][-1], {w[0, x]}, {}, {w[0, y1]}}, s]/4 + 
     J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/8 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 + J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 + (3*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {}, {}}, s])/4 - 
     J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {}, {}}, s])/4 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/4 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 + 
     (Pi^2*J[{\[CapitalPsi][1], {}, {}, {}}, s])/48 + 
     J[{\[CapitalPsi][1], {}, {}, {w[0, y1]}}, s]/2 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/4 + J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/4 + 
     J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/2 + (3*J[{\[CapitalPsi][1], {w[0, x]}, {}, {}}, s])/4 - 
     J[{\[CapitalPsi][1], {w[0, x]}, {}, {w[0, y1]}}, s]/4 - 
     J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/8 + 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 - J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 - (3*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {}, {}}, s])/4 + 
     J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, {}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/4 + 
     J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 + 
     (Pi^2*J[{\[CapitalPsi][2], {}, {}, {}}, s])/16 + 
     J[{\[CapitalPsi][2], {}, {}, {w[0, y1]}}, s]/2 + 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      2 - (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[0, x]}, {}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/4 + 
     (Pi^2*J[{\[CapitalPsi][3], {}, {}, {}}, s])/24 + 
     J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/2 + J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 + 
     J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
       {}}, s] + (3*J[{\[CapitalPsi][3], {w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][3], {w[0, x]}, {}, {w[0, y1]}}, s]/2 - 
     J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/4 + 
     J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      2 - J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/
      2 - (3*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, {}, {}}, s])/2 + 
     J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/2 + 
     J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/2 - 
     (Pi^2*J[{\[CapitalPsi][1, -3], {}, {}, {}}, s])/24 - 
     J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] + J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/2 + J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s]/2 - J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, -3], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {}}, s])/2 + 
     J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s]/2 + J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s]/2 + (3*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 - J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/2 - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/2 + 
     (Pi^2*J[{\[CapitalPsi][1, -2], {}, {}, {}}, s])/16 + 
     J[{\[CapitalPsi][1, -2], {}, {}, {w[0, y1]}}, s]/2 - 
     J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]]}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 - (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      4 - J[{\[CapitalPsi][1, -1], {}, {}, {w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][1, -1], {w[0, x]}, {}, {}}, s]/4 - 
     J[{\[CapitalPsi][1, 1], {}, {}, {w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][1, 1], {w[0, x]}, {}, {}}, s]/4 - 
     (Pi^2*J[{\[CapitalPsi][1, 2], {}, {}, {}}, s])/16 - 
     J[{\[CapitalPsi][1, 2], {}, {}, {w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 + (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      4 - (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      4 - (Pi^2*J[{\[CapitalPsi][1, 3], {}, {}, {}}, s])/24 - 
     J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/
      2 + J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s]/2 - J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, 3], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {}}, s])/2 + 
     J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      2 + J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/
      2 + (3*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/2 - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/2) + 
   \[Epsilon]^2*((Pi^2*J[{\[CapitalPsi][-3], {}, {}, {w[0, y1]}}, s])/12 - 
     (Pi^2*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]]}, {}}, s])/6 + 
     (Pi^2*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (Pi^2*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]]}, {}}, s])/6 + 
     (Pi^2*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      6 - 6*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 2*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][-3], {}, 
       {w[0, \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][-3], {}, 
       {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s] - 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], 
        w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s] - 
     6*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 6*J[{\[CapitalPsi][-3], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     4*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][-3], {}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][-3], {}, 
       {w[-1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][-3], {}, 
       {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 - 
     4*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][-3], {}, 
       {w[1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][-3], {}, 
       {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][-3], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), 
         \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][-3], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][-3], {w[-1, x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][-3], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (5*Pi^2*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {}}, s])/16 + 
     3*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][-3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/2 - 
     4*J[{\[CapitalPsi][-3], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/4 + 
     2*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][-3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 4*J[{\[CapitalPsi][-3], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][-3], {w[1, x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][-3], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][-3], {w[1, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][-3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][-3], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/6 - 
     3*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] + J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] - J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][-3], 
       {w[\[Alpha]^(-1), x]}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
       {}}, s] + 3*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] - 3*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 - 
     3*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 + 3*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 + 3*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] + J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
       {w[0, y1]}}, s] - J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
      s] - (3*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s]/2 - 
     9*J[{\[CapitalPsi][-3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] - 
     9*J[{\[CapitalPsi][-3], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] + 3*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][-3], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     (13*J[{\[CapitalPsi][-3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][-3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s] - 
     2*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] - 2*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha], x], w[0, x]}, 
        {}, {}}, s] - 9*J[{\[CapitalPsi][-3], {w[1, x], w[-1, x], w[0, x]}, 
        {}, {}}, s] + 6*J[{\[CapitalPsi][-3], {w[1, x], w[0, x], w[0, x]}, 
        {}, {}}, s] - 9*J[{\[CapitalPsi][-3], {w[1, x], w[1, x], w[0, x]}, 
        {}, {}}, s] + 3*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, 
        {}, {}}, s] - 2*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[0, x], 
         w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
        {}}, s] - J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/2 + 3*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[-1, x], 
         w[0, x]}, {}, {}}, s] - 
     2*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, 
        {}}, s] - (3*J[{\[CapitalPsi][-3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
        {}}, s]/2 - (Pi^2*J[{\[CapitalPsi][-2], {}, {}, {w[0, y1]}}, s])/8 - 
     J[{\[CapitalPsi][-2], {}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (Pi^2*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]]}, {}}, s])/4 - 
     (3*Pi^2*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     (Pi^2*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]]}, {}}, s])/4 - 
     (Pi^2*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      4 + 8*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 
     (29*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 4*J[{\[CapitalPsi][-2], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     5*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     8*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 8*J[{\[CapitalPsi][-2], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     6*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*Pi^2*J[{\[CapitalPsi][-2], {w[-1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][-2], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (15*Pi^2*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/2 - 
     (7*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 + 6*J[{\[CapitalPsi][-2], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - 3*J[{\[CapitalPsi][-2], {w[0, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][-2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][-2], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*Pi^2*J[{\[CapitalPsi][-2], {w[1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][-2], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/4 + 
     4*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     5*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 - (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + (39*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {}, {}}, 
        s])/4 - 3*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
       s] - (3*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - (27*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {}, {}}, s])/
      2 + (9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 + (9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 4*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] - (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     5*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 - (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][-2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      2 - 9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     (27*J[{\[CapitalPsi][-2], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][-2], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     (39*J[{\[CapitalPsi][-2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][-2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] + 3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha], x], w[0, x]}, 
        {}, {}}, s] + (27*J[{\[CapitalPsi][-2], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/2 - 9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x], 
         w[0, x]}, {}, {}}, s] + 
     (27*J[{\[CapitalPsi][-2], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[0, x], 
         w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x], w[0, x]}, 
        {}, {}}, s] - (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 + (Pi^2*J[{\[CapitalPsi][-1], {}, {}, {w[0, y1]}}, s])/
      24 + J[{\[CapitalPsi][-1], {}, {}, {w[0, y1], w[0, y1]}}, s] - 
     (Pi^2*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]]}, {}}, s])/12 + 
     (Pi^2*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     (Pi^2*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]]}, {}}, s])/12 + 
     (Pi^2*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      12 - 2*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], 
        w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     (17*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 - J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s]/2 + J[{\[CapitalPsi][-1], {}, 
       {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {w[0, y1]}}, s]/2 - 2*J[{\[CapitalPsi][-1], {}, 
        {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {w[0, y1]}}, s]/2 - 2*J[{\[CapitalPsi][-1], {}, 
        {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, 
      s] + 2*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][-1], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     2*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     2*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 - 
     2*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/4 - 
     2*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     2*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     2*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     2*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (Pi^2*J[{\[CapitalPsi][-1], {w[-1, x]}, {}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][-1], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (5*Pi^2*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     J[{\[CapitalPsi][-1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/4 - 
     2*J[{\[CapitalPsi][-1], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/8 + J[{\[CapitalPsi][-1], {w[0, x]}, 
       {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]], 
        w[\[Alpha], \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][-1], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 2*J[{\[CapitalPsi][-1], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][-1], {w[1, x]}, {}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][-1], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][-1], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][-1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][-1], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/12 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
        {w[0, y1]}}, s]/2 - J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 + 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     2*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
       s]/2 - (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 - (15*J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {}, {}}, 
        s])/4 + J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
      s] + J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
       s]/2 - J[{\[CapitalPsi][-1], {w[0, x], w[\[Alpha]^(-1), x]}, 
       {w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][-1], 
       {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 - J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[0, x]}, 
       {}, {}}, s] + J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {w[0, y1]}}, s]/2 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     2*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s]/2 + 
     J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
       s]/2 - (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s]/4 - 
     (9*J[{\[CapitalPsi][-1], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][-1], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 + (3*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][-1], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     (13*J[{\[CapitalPsi][-1], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][-1], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s] - 
     J[{\[CapitalPsi][-1], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
      s] - J[{\[CapitalPsi][-1], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
      s] - (9*J[{\[CapitalPsi][-1], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][-1], {w[1, x], w[0, x], w[0, x]}, {}, {}}, 
       s] - (9*J[{\[CapitalPsi][-1], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/2 + (3*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/2 + (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/2 - J[{\[CapitalPsi][-1], 
       {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 - J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x], w[0, x]}, {}, 
       {}}, s] + (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[1, x], w[0, x]}, 
         {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/4 - J[{\[CapitalPsi][-1], {w[\[Alpha], x], 
         w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 - 
     (Pi^2*J[{\[CapitalPsi][1], {}, {}, {w[0, y1]}}, s])/24 - 
     J[{\[CapitalPsi][1], {}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]]}, {}}, s])/12 - 
     (Pi^2*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     (Pi^2*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]]}, {}}, s])/12 - 
     (Pi^2*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      12 + 2*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] - 
     (17*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 + J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s]/2 - J[{\[CapitalPsi][1], {}, 
       {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {w[0, y1]}}, s]/2 + 2*J[{\[CapitalPsi][1], {}, 
        {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {w[0, y1]}}, s]/2 + 2*J[{\[CapitalPsi][1], {}, 
        {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, 
      s] - 2*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     2*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     2*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     2*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/4 + 
     2*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     2*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     2*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     2*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (Pi^2*J[{\[CapitalPsi][1], {w[-1, x]}, {}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][1], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (3*J[{\[CapitalPsi][1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 3*J[{\[CapitalPsi][1], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (5*Pi^2*J[{\[CapitalPsi][1], {w[0, x]}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     J[{\[CapitalPsi][1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s]/2 - 
     J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/4 + 
     J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/4 + 
     2*J[{\[CapitalPsi][1], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/8 - J[{\[CapitalPsi][1], {w[0, x]}, 
       {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
       {}}, s] + 2*J[{\[CapitalPsi][1], {w[0, x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1], {w[0, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][1], {w[1, x]}, {}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][1], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (3*J[{\[CapitalPsi][1], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 3*J[{\[CapitalPsi][1], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/12 + 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
        {w[0, y1]}}, s]/2 + J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 - 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/2 - 
     2*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/
      2 + (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 - (3*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + (15*J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, {}, {}}, 
        s])/4 - J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
      s] - J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/
      2 + J[{\[CapitalPsi][1], {w[0, x], w[\[Alpha]^(-1), x]}, 
       {w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][1], 
       {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 - (3*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x]}, 
       {}, {}}, s] - J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {w[0, y1]}}, s]/2 + J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     2*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s]/2 - 
     J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
       s]/2 + (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     J[{\[CapitalPsi][1], {w[\[Alpha], x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s]/4 + (9*J[{\[CapitalPsi][1], {w[-1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/2 - 3*J[{\[CapitalPsi][1], {w[-1, x], w[0, x], 
         w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][1], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (3*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     (13*J[{\[CapitalPsi][1], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][1], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     J[{\[CapitalPsi][1], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
      s] + J[{\[CapitalPsi][1], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
      s] + (9*J[{\[CapitalPsi][1], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      2 - 3*J[{\[CapitalPsi][1], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][1], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (3*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 + J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x], 
        w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 + J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x], w[0, x]}, {}, 
       {}}, s] - (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[1, x], w[0, x]}, 
         {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/4 + J[{\[CapitalPsi][1], {w[\[Alpha], x], 
         w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 - 
     (Pi^2*J[{\[CapitalPsi][2], {}, {}, {w[0, y1]}}, s])/8 - 
     J[{\[CapitalPsi][2], {}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (Pi^2*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]]}, {}}, s])/4 - 
     (3*Pi^2*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     (Pi^2*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]]}, {}}, s])/4 - 
     (Pi^2*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      4 + 8*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 
     (29*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 
     4*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s] + (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     5*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     8*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 8*J[{\[CapitalPsi][2], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 6*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*Pi^2*J[{\[CapitalPsi][2], {w[-1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][2], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (15*Pi^2*J[{\[CapitalPsi][2], {w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/2 - 
     (7*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 + 6*J[{\[CapitalPsi][2], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - 3*J[{\[CapitalPsi][2], {w[0, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 6*J[{\[CapitalPsi][2], {w[0, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*Pi^2*J[{\[CapitalPsi][2], {w[1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][2], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][2], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 9*J[{\[CapitalPsi][2], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/4 + 
     4*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     5*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/2 + (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 - (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + (39*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, {}, {}}, 
        s])/4 - 3*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
       s] - (3*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (27*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 - (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 4*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] - (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     5*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 - (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     (27*J[{\[CapitalPsi][2], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][2], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     (39*J[{\[CapitalPsi][2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, 
        {}}, s] + (27*J[{\[CapitalPsi][2], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][2], {w[1, x], w[0, x], w[0, x]}, {}, 
        {}}, s] + (27*J[{\[CapitalPsi][2], {w[1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      2 - (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/2 + 3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], 
         w[0, x], w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x], w[0, x]}, 
        {}, {}}, s] - (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 - (Pi^2*J[{\[CapitalPsi][3], {}, {}, {w[0, y1]}}, s])/
      12 + (Pi^2*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]]}, {}}, s])/6 - 
     (Pi^2*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (Pi^2*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]]}, {}}, s])/6 - 
     (Pi^2*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      6 + 6*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 2*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][3], {}, 
       {w[0, \[Alpha]], w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s] + 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, 
       s] - J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
       {w[0, y1]}}, s] + 6*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 6*J[{\[CapitalPsi][3], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 4*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][3], {}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] - 3*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][3], {}, 
       {w[-1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] - 3*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][3], {}, 
       {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 + 
     4*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][3], {}, 
       {w[1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] - 3*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][3], {}, 
       {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] - 3*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][3], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), 
         \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][3], {}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][3], {w[-1, x]}, {}, {}}, s])/4 - 
     6*J[{\[CapitalPsi][3], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 3*J[{\[CapitalPsi][3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][3], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 6*J[{\[CapitalPsi][3], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (5*Pi^2*J[{\[CapitalPsi][3], {w[0, x]}, {}, {}}, s])/16 - 
     3*J[{\[CapitalPsi][3], {w[0, x]}, {}, {w[0, y1]}}, s] + 
     J[{\[CapitalPsi][3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/2 + 
     4*J[{\[CapitalPsi][3], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/4 - 
     2*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 4*J[{\[CapitalPsi][3], {w[0, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][3], {w[1, x]}, {}, {}}, s])/4 - 
     6*J[{\[CapitalPsi][3], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 3*J[{\[CapitalPsi][3], {w[1, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 6*J[{\[CapitalPsi][3], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/6 + 
     3*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] + J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][3], 
       {w[\[Alpha]^(-1), x]}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
       {}}, s] - 3*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] + 3*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 + 
     3*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 - 3*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + 6*J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, {}, {}}, s] - 
     2*J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 2*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 - 3*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, 
       s] + 3*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
       s] - J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
       {w[0, y1]}}, s] + J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
      s] + (3*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][3], {w[\[Alpha], x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s]/2 + 9*J[{\[CapitalPsi][3], {w[-1, x], w[-1, x], w[0, x]}, {}, 
        {}}, s] - 6*J[{\[CapitalPsi][3], {w[-1, x], w[0, x], w[0, x]}, {}, 
        {}}, s] + 9*J[{\[CapitalPsi][3], {w[-1, x], w[1, x], w[0, x]}, {}, 
        {}}, s] - 3*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] - 6*J[{\[CapitalPsi][3], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, 
       s] + (13*J[{\[CapitalPsi][3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/4 - 6*J[{\[CapitalPsi][3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
       s] + 2*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] + 2*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] + 
     9*J[{\[CapitalPsi][3], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     6*J[{\[CapitalPsi][3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s] + 
     9*J[{\[CapitalPsi][3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
       s] - 3*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, 
        {}}, s] - 3*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[-1, x], 
         w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, {}}, 
       s] - 3*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, 
        {}, {}}, s] + J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], 
         w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/2 - 3*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[-1, x], 
         w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/2 + J[{\[CapitalPsi][3], {w[\[Alpha], x], 
         w[\[Alpha], x], w[0, x]}, {}, {}}, s]/2 + 
     (Pi^2*J[{\[CapitalPsi][1, -3], {}, {}, {w[0, y1]}}, s])/12 - 
     (Pi^2*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]]}, {}}, s])/6 + 
     (Pi^2*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (Pi^2*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]]}, {}}, s])/6 + 
     (Pi^2*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/6 - 6*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 3*J[{\[CapitalPsi][1, -3], {}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] + 3*J[{\[CapitalPsi][1, -3], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
         \[Alpha]]}, {w[0, y1]}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], 
        w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s] - 
     6*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 2*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 6*J[{\[CapitalPsi][1, -3], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     4*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, -3], {}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, -3], {}, 
       {w[-1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, -3], {}, 
       {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 - 
     4*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, -3], {}, 
       {w[1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, -3], {}, 
       {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
        w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][1, -3], {w[-1, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, -3], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (5*Pi^2*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {}}, s])/16 + 
     3*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/
      2 - 4*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/4 + 2*J[{\[CapitalPsi][1, -3], {w[0, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 4*J[{\[CapitalPsi][1, -3], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, -3], {w[1, x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][1, -3], {w[1, x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, -3], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/6 - 
     3*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] + J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] - J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
       {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
       {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] - 3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 - 
     3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {}, {}}, 
       s] + 2*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
       s] + J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
       {}}, s] - 2*J[{\[CapitalPsi][1, -3], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, -3], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {}, {}}, 
       s] - 3*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
       s] - (3*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][1, -3], 
        {w[1, x], w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] + J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], 
        w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
      s] + J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, 
       {w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s]/2 - 
     9*J[{\[CapitalPsi][1, -3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] - 
     9*J[{\[CapitalPsi][1, -3], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] + 3*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -3], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     (13*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      4 + 6*J[{\[CapitalPsi][1, -3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, -3], {w[0, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -3], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] - 9*J[{\[CapitalPsi][1, -3], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, 
       s] + 6*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, 
       s] - 9*J[{\[CapitalPsi][1, -3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, -3], {w[1, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[-1, x], 
         w[0, x]}, {}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
        {}}, s] + 3*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[1, x], 
         w[0, x]}, {}, {}}, s] - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x], w[0, x]}, 
        {}, {}}, s] + 3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[1, x], 
         w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
        {}}, s]/2 - (Pi^2*J[{\[CapitalPsi][1, -2], {}, {}, {w[0, y1]}}, s])/
      8 - J[{\[CapitalPsi][1, -2], {}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]]}, {}}, s])/4 - 
     (3*Pi^2*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/2 + 
     (Pi^2*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]]}, {}}, s])/4 - 
     (Pi^2*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/4 + 10*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 
     (21*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     5*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     4*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     10*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 3*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 10*J[{\[CapitalPsi][1, -2], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     6*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*Pi^2*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, -2], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (15*Pi^2*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      2 - (11*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 6*J[{\[CapitalPsi][1, -2], {w[0, x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - 3*J[{\[CapitalPsi][1, -2], {w[0, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, -2], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*Pi^2*J[{\[CapitalPsi][1, -2], {w[1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][1, -2], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, -2], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/4 + 
     5*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     4*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 + (9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (39*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {}, {}}, 
        s])/2 + (9*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 5*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     4*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/2 - (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      2 - 9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
       s] + (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][1, -2], {w[0, x], w[-1, x], 
         w[0, x]}, {}, {}}, s] + 
     (39*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 - 9*J[{\[CapitalPsi][1, -2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] + (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x], w[0, x]}, 
        {}, {}}, s] + (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/2 + 3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], 
         w[0, x], w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x], 
         w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/2 + (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 + (3*Pi^2*J[{\[CapitalPsi][1, -1], {}, {}, {}}, s])/
      16 + J[{\[CapitalPsi][1, -1], {}, {}, {w[0, y1], w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/2 - 
     2*J[{\[CapitalPsi][1, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + (5*J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + J[{\[CapitalPsi][1, -1], {}, {w[0, \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 2*J[{\[CapitalPsi][1, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1, -1], {w[0, x]}, {}, {w[0, y1]}}, s]/2 + 
     (3*J[{\[CapitalPsi][1, -1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/4 - 
     J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
      s] + (3*J[{\[CapitalPsi][1, -1], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (7*J[{\[CapitalPsi][1, -1], {w[0, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -1], {w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, -1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s] + 
     (3*Pi^2*J[{\[CapitalPsi][1, 1], {}, {}, {}}, s])/16 + 
     J[{\[CapitalPsi][1, 1], {}, {}, {w[0, y1], w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/2 - 
     2*J[{\[CapitalPsi][1, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + (5*J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + J[{\[CapitalPsi][1, 1], {}, {w[0, \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 2*J[{\[CapitalPsi][1, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1, 1], {w[0, x]}, {}, {w[0, y1]}}, s]/2 + 
     (3*J[{\[CapitalPsi][1, 1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/4 - 
     J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
      s] + (3*J[{\[CapitalPsi][1, 1], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (7*J[{\[CapitalPsi][1, 1], {w[0, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 1], {w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, 1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, 2], {}, {}, {w[0, y1]}}, s])/8 + 
     J[{\[CapitalPsi][1, 2], {}, {}, {w[0, y1], w[0, y1]}}, s] - 
     (Pi^2*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]]}, {}}, s])/4 + 
     (3*Pi^2*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/2 - 
     (Pi^2*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]]}, {}}, s])/4 + 
     (Pi^2*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      4 - 10*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 3*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     (21*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     5*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     4*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     10*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 10*J[{\[CapitalPsi][1, 2], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     6*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     6*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*Pi^2*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {}, {}}, s])/8 + 
     9*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - (9*J[{\[CapitalPsi][1, 2], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     9*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 9*J[{\[CapitalPsi][1, 2], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (15*Pi^2*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/2 + 
     (11*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 - 6*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + 3*J[{\[CapitalPsi][1, 2], {w[0, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 6*J[{\[CapitalPsi][1, 2], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*Pi^2*J[{\[CapitalPsi][1, 2], {w[1, x]}, {}, {}}, s])/8 + 
     9*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - (9*J[{\[CapitalPsi][1, 2], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     9*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 9*J[{\[CapitalPsi][1, 2], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/4 - 
     5*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     4*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 + (9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 - (39*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, {}, 
         {}}, s])/4 + 3*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, {}, 
        {w[0, y1]}}, s] + (3*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {}, {}}, 
        s])/2 - (9*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 + (9*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 - 5*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     4*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/2 + (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      2 + 9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
       s] - (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 + (9*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 + 
     9*J[{\[CapitalPsi][1, 2], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     (39*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 + 9*J[{\[CapitalPsi][1, 2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
       s] - 3*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] - (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 + 9*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x], w[0, x]}, 
        {}, {}}, s] - (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 + (9*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 - 3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], 
         w[0, x], w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 - 3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x], w[0, x]}, 
        {}, {}}, s] + (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 + (Pi^2*J[{\[CapitalPsi][1, 3], {}, {}, {w[0, y1]}}, 
        s])/12 - (Pi^2*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]]}, {}}, 
        s])/6 + (Pi^2*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (Pi^2*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]]}, {}}, s])/6 + 
     (Pi^2*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      6 - 6*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 2*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] + 3*J[{\[CapitalPsi][1, 3], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
         \[Alpha]]}, {w[0, y1]}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], 
        w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s] - 
     6*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 2*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] + 6*J[{\[CapitalPsi][1, 3], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     4*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, 3], {}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, 3], {}, 
       {w[-1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[-1, \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, 3], {}, 
       {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 - 
     4*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] + 
     8*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     6*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, 3], {}, 
       {w[1, \[Alpha]], w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, 3], {}, 
       {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, 
      s] + 3*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] - 
     8*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s] + 
     4*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
        w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][1, 3], {w[-1, x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, 3], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (5*Pi^2*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {}}, s])/16 + 
     3*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/2 - 
     4*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s]/4 + 
     2*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] - 
     4*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 4*J[{\[CapitalPsi][1, 3], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, 3], {w[1, x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][1, 3], {w[1, x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, 3], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (Pi^2*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/6 - 
     3*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] + J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
       {w[0, y1]}}, s] - J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
       {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
        w[0, \[Alpha]]}, {}}, s] + J[{\[CapitalPsi][1, 3], 
       {w[\[Alpha]^(-1), x]}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
       {}}, s] + 3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s] - J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, 
       {w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s]/2 - 
     3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] + 
     2*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] + J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[0, x]}, 
       {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s] + 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, {w[0, \[Alpha]]}, 
       {}}, s] - (3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/2 + 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[\[Alpha], x]}, 
        {w[0, \[Alpha]]}, {}}, s]/2 - 
     9*J[{\[CapitalPsi][1, 3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s] - 
     9*J[{\[CapitalPsi][1, 3], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
        {}}, s] + 3*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha], x], 
         w[0, x]}, {}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 3], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] - 
     (13*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      4 + 6*J[{\[CapitalPsi][1, 3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] - 9*J[{\[CapitalPsi][1, 3], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, 
       s] + 6*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, 
       s] - 9*J[{\[CapitalPsi][1, 3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[-1, x], 
         w[0, x]}, {}, {}}, s] - 
     2*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
        {}}, s] + 3*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[1, x], 
         w[0, x]}, {}, {}}, s] - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
       s] - 2*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x], w[0, x]}, {}, 
        {}}, s] + 3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[1, x], 
         w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 - 
     J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
        {}}, s]/2 + (J[{\[CapitalPsi][-2], {}, {}, {}}, s]*
       (5*Pi^2 - 6*Zeta[3]))/16 + (J[{\[CapitalPsi][2], {}, {}, {}}, s]*
       (5*Pi^2 - 6*Zeta[3]))/16 + (J[{\[CapitalPsi][1], {}, {}, {}}, s]*
       (Pi^2 - 2*Zeta[3]))/16 + (J[{\[CapitalPsi][3], {}, {}, {}}, s]*
       (Pi^2 - Zeta[3]))/4 + J[{\[CapitalPsi][1, -2], {}, {}, {}}, s]*
      ((7*Pi^2)/48 - (3*Zeta[3])/8) + J[{\[CapitalPsi][1, 2], {}, {}, {}}, s]*
      ((-7*Pi^2)/48 + (3*Zeta[3])/8) + (J[{\[CapitalPsi][-3], {}, {}, {}}, s]*
       (-Pi^2 + Zeta[3]))/4 + (J[{\[CapitalPsi][1, -3], {}, {}, {}}, s]*
       (-Pi^2 + Zeta[3]))/4 + (J[{\[CapitalPsi][1, 3], {}, {}, {}}, s]*
       (-Pi^2 + Zeta[3]))/4 + (J[{\[CapitalPsi][-1], {}, {}, {}}, s]*
       (-Pi^2 + 2*Zeta[3]))/16), j[ban, 2, 1, 2, 1] -> 
  (3*J[{\[CapitalPsi][-5], {w[0, x]}, {}, {}}, s])/16 + 
   (3*J[{\[CapitalPsi][-4], {}, {}, {}}, s])/16 - 
   (15*J[{\[CapitalPsi][-4], {w[0, x]}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][-3], {}, {}, {}}, s])/8 + 
   (21*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {}}, s])/64 + 
   (5*J[{\[CapitalPsi][-2], {}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {}}, s])/128 + 
   J[{\[CapitalPsi][-1], {}, {}, {}}, s]/32 - 
   (3*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {}}, s])/128 - 
   J[{\[CapitalPsi][1], {}, {}, {}}, s]/32 + 
   (3*J[{\[CapitalPsi][1], {w[0, x]}, {}, {}}, s])/128 + 
   (5*J[{\[CapitalPsi][2], {}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][2], {w[0, x]}, {}, {}}, s])/128 + 
   (3*J[{\[CapitalPsi][3], {}, {}, {}}, s])/8 - 
   (21*J[{\[CapitalPsi][3], {w[0, x]}, {}, {}}, s])/64 + 
   (3*J[{\[CapitalPsi][4], {}, {}, {}}, s])/16 - 
   (15*J[{\[CapitalPsi][4], {w[0, x]}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][5], {w[0, x]}, {}, {}}, s])/16 + 
   (3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {}, {}}, s])/8 + 
   (3*J[{\[CapitalPsi][1, -4], {}, {}, {}}, s])/8 - 
   (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {}, {}}, s])/16 - 
   (3*J[{\[CapitalPsi][1, -3], {}, {}, {}}, s])/4 + 
   (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {}}, s])/32 + 
   (3*J[{\[CapitalPsi][1, -2], {}, {}, {}}, s])/8 - 
   (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {}}, s])/64 - 
   (3*J[{\[CapitalPsi][1, 2], {}, {}, {}}, s])/8 + 
   (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {}}, s])/64 - 
   (3*J[{\[CapitalPsi][1, 3], {}, {}, {}}, s])/4 + 
   (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][1, 4], {}, {}, {}}, s])/8 + 
   (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {}, {}}, s])/16 + 
   (3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {}, {}}, s])/8 + 
   (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {}, {}}, s])/16 + 
   (3*J[{\[CapitalPsi][2, -4], {}, {}, {}}, s])/16 - 
   (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][2, -3], {}, {}, {}}, s])/8 + 
   (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {}, {}}, s])/64 + 
   (5*J[{\[CapitalPsi][2, -2], {}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {}, {}}, s])/128 + 
   J[{\[CapitalPsi][2, -1], {}, {}, {}}, s]/32 - 
   (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {}, {}}, s])/128 - 
   J[{\[CapitalPsi][2, 1], {}, {}, {}}, s]/32 + 
   (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {}, {}}, s])/128 + 
   (5*J[{\[CapitalPsi][2, 2], {}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {}, {}}, s])/128 + 
   (3*J[{\[CapitalPsi][2, 3], {}, {}, {}}, s])/8 - 
   (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {}, {}}, s])/64 + 
   (3*J[{\[CapitalPsi][2, 4], {}, {}, {}}, s])/16 - 
   (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {}, {}}, s])/32 - 
   (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {}, {}}, s])/16 + 
   \[Epsilon]*((Pi^2*J[{\[CapitalPsi][-5], {}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 - (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 - (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 - (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (9*J[{\[CapitalPsi][-5], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/8 + (3*J[{\[CapitalPsi][-5], {w[0, x], w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[1, x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      8 + (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      8 + (3/8 - (5*Pi^2)/64)*J[{\[CapitalPsi][-4], {}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][-4], {}, {}, {w[0, y1]}}, s])/8 - 
     (9*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/16 - (15*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {}, {w[0, y1]}}, s])/16 + 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 + (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][-4], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {w[0, x], w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[1, x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      16 - (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      16 + (-3/4 + (7*Pi^2)/128)*J[{\[CapitalPsi][-3], {}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][-3], {}, {}, {w[0, y1]}}, s])/4 + 
     (9*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 - (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/32 + (21*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (43*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (21*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/64 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 - (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      32 + (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      32 + (1/4 - Pi^2/256)*J[{\[CapitalPsi][-2], {}, {}, {}}, s] - 
     (5*J[{\[CapitalPsi][-2], {}, {}, {w[0, y1]}}, s])/16 - 
     (15*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 + (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/64 + (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 - (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 + (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + (9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/64 - (3*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      64 + (1/8 - Pi^2/256)*J[{\[CapitalPsi][-1], {}, {}, {}}, s] - 
     J[{\[CapitalPsi][-1], {}, {}, {w[0, y1]}}, s]/16 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 + (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/64 + (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 - (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (5*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 + (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + (9*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/64 - (3*J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      64 + ((-32 + Pi^2)*J[{\[CapitalPsi][1], {}, {}, {}}, s])/256 + 
     J[{\[CapitalPsi][1], {}, {}, {w[0, y1]}}, s]/16 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/64 - (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 + (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (5*J[{\[CapitalPsi][1], {w[0, x]}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {}, {w[0, y1]}}, s])/64 - 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 - (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 - (9*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/64 + (3*J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, {}, {}}, s])/
      32 - (9*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, {}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 + (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      64 + (1/4 - Pi^2/256)*J[{\[CapitalPsi][2], {}, {}, {}}, s] - 
     (5*J[{\[CapitalPsi][2], {}, {}, {w[0, y1]}}, s])/16 - 
     (15*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 + (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/64 + (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 - (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {}, {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 + (3*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + (9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/64 - (3*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      64 + (3/4 - (7*Pi^2)/128)*J[{\[CapitalPsi][3], {}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][3], {}, {}, {w[0, y1]}}, s])/4 - 
     (9*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      16 + (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 + (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/32 - (21*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (43*J[{\[CapitalPsi][3], {w[0, x]}, {}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][3], {w[0, x]}, {}, {w[0, y1]}}, s])/32 + 
     (21*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/64 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 + (21*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + (63*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/32 - (21*J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, {}, {}}, s])/
      16 + (63*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, {}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      32 - (21*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      32 + (3/8 - (5*Pi^2)/64)*J[{\[CapitalPsi][4], {}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][4], {}, {}, {w[0, y1]}}, s])/8 - 
     (9*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      8 + (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 + (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/16 - (15*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {}, {w[0, y1]}}, s])/16 + 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 + (15*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (45*J[{\[CapitalPsi][4], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/16 - (15*J[{\[CapitalPsi][4], {w[0, x], w[0, x]}, {}, {}}, s])/
      8 + (45*J[{\[CapitalPsi][4], {w[1, x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      16 - (15*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      16 - (Pi^2*J[{\[CapitalPsi][5], {}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 + (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 - (3*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {}, {w[0, y1]}}, s])/8 + 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (3*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (9*J[{\[CapitalPsi][5], {w[-1, x], w[0, x]}, {}, {}}, 
        s])/8 - (3*J[{\[CapitalPsi][5], {w[0, x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[1, x], w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (Pi^2*J[{\[CapitalPsi][1, -5], {}, {}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 - (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -5], {w[0, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      4 + (3/4 - (5*Pi^2)/32)*J[{\[CapitalPsi][1, -4], {}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -4], {}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (15*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {}, {w[0, y1]}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[0, x]}, {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x], w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x], w[0, x]}, {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
        s])/8 - (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 + (-3/2 + (23*Pi^2)/192)*
      J[{\[CapitalPsi][1, -3], {}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -3], {}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 - (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 - (23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
        s])/16 + (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 - (3*(-32 + Pi^2)*J[{\[CapitalPsi][1, -2], {}, {}, {}}, 
        s])/128 - (3*J[{\[CapitalPsi][1, -2], {}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 + (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/32 - (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {w[0, y1]}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      32 - (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/32 + (3*(-32 + Pi^2)*J[{\[CapitalPsi][1, 2], {}, {}, {}}, s])/
      128 + (3*J[{\[CapitalPsi][1, 2], {}, {}, {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 - (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      32 + (-3/2 + (23*Pi^2)/192)*J[{\[CapitalPsi][1, 3], {}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 3], {}, {}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 - (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/16 + (23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      16 + (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 + (-3/4 + (5*Pi^2)/32)*J[{\[CapitalPsi][1, 4], {}, {}, {}}, 
       s] + (3*J[{\[CapitalPsi][1, 4], {}, {}, {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (15*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x], w[0, x]}, {}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      8 + (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      8 + (Pi^2*J[{\[CapitalPsi][1, 5], {}, {}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 - (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 5], {w[0, x], w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      4 + (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      4 + (Pi^2*J[{\[CapitalPsi][2, -5], {}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x], w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      8 + (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      8 + (3/8 - (5*Pi^2)/64)*J[{\[CapitalPsi][2, -4], {}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, -4], {}, {}, {w[0, y1]}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {}, {w[0, y1]}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x], w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
        s])/16 - (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 + (-3/4 + (7*Pi^2)/128)*
      J[{\[CapitalPsi][2, -3], {}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, -3], {}, {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 - (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 - (21*J[{\[CapitalPsi][2, -3], {}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (43*J[{\[CapitalPsi][2, -3], {w[0, x]}, {}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/64 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[0, x]}, {}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x], w[0, x]}, {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[0, x]}, {}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
        s])/32 + (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/32 + (1/4 - Pi^2/256)*J[{\[CapitalPsi][2, -2], {}, {}, {}}, 
       s] - (5*J[{\[CapitalPsi][2, -2], {}, {}, {w[0, y1]}}, s])/16 + 
     (5*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 - (3*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {}, {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/64 + (1/8 - Pi^2/256)*J[{\[CapitalPsi][2, -1], {}, {}, {}}, s] - 
     J[{\[CapitalPsi][2, -1], {}, {}, {w[0, y1]}}, s]/16 + 
     J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]]}, {}}, s]/32 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 - (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (5*J[{\[CapitalPsi][2, -1], {w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {}, {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/64 + ((-32 + Pi^2)*J[{\[CapitalPsi][2, 1], {}, {}, {}}, s])/256 + 
     J[{\[CapitalPsi][2, 1], {}, {}, {w[0, y1]}}, s]/16 - 
     J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]]}, {}}, s]/32 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 + (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (5*J[{\[CapitalPsi][2, 1], {w[0, x]}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {}, {w[0, y1]}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 - (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[0, x]}, {}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x], w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[0, x]}, {}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 + (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      64 + (1/4 - Pi^2/256)*J[{\[CapitalPsi][2, 2], {}, {}, {}}, s] - 
     (5*J[{\[CapitalPsi][2, 2], {}, {}, {w[0, y1]}}, s])/16 + 
     (5*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/64 - (3*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {}, {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/128 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 + (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      64 + (3/4 - (7*Pi^2)/128)*J[{\[CapitalPsi][2, 3], {}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, 3], {}, {}, {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 + (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/32 - (21*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (43*J[{\[CapitalPsi][2, 3], {w[0, x]}, {}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {}, {w[0, y1]}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/64 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[0, x]}, {}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[0, x]}, {}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      32 - (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/32 + (3/8 - (5*Pi^2)/64)*J[{\[CapitalPsi][2, 4], {}, {}, {}}, 
       s] - (3*J[{\[CapitalPsi][2, 4], {}, {}, {w[0, y1]}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/16 - (15*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {}, {w[0, y1]}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x], w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      16 - (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 - (Pi^2*J[{\[CapitalPsi][2, 5], {}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 - (3*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {}, {w[0, y1]}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      8 - (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/
      8) + \[Epsilon]^2*
    (-(Pi^2*J[{\[CapitalPsi][-5], {}, {}, {w[0, y1]}}, s])/16 + 
     (Pi^2*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]]}, {}}, s])/8 - 
     (3*Pi^2*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]]}, {}}, s])/32 + 
     (Pi^2*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]]}, {}}, s])/8 - 
     (Pi^2*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      8 + 6*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 3*J[{\[CapitalPsi][-5], {}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 3*J[{\[CapitalPsi][-5], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     6*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 6*J[{\[CapitalPsi][-5], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     3*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][-5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*Pi^2*J[{\[CapitalPsi][-5], {w[-1, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][-5], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (9*J[{\[CapitalPsi][-5], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (9*J[{\[CapitalPsi][-5], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*(48 + 5*Pi^2)*J[{\[CapitalPsi][-5], {w[0, x]}, {}, {}}, s])/64 - 
     3*J[{\[CapitalPsi][-5], {w[0, x]}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      8 + 3*J[{\[CapitalPsi][-5], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (3*J[{\[CapitalPsi][-5], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-5], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][-5], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][-5], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*Pi^2*J[{\[CapitalPsi][-5], {w[1, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][-5], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (9*J[{\[CapitalPsi][-5], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (9*J[{\[CapitalPsi][-5], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (Pi^2*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     9*J[{\[CapitalPsi][-5], {w[-1, x], w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][-5], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (9*J[{\[CapitalPsi][-5], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 + 6*J[{\[CapitalPsi][-5], {w[0, x], w[0, x]}, {}, {}}, 
       s] - (3*J[{\[CapitalPsi][-5], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 - (3*J[{\[CapitalPsi][-5], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][-5], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][-5], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][-5], {w[1, x], w[0, x]}, {}, {}}, 
       s] + (9*J[{\[CapitalPsi][-5], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 + (9*J[{\[CapitalPsi][-5], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 - (9*J[{\[CapitalPsi][-5], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 + 3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] - (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 - (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (27*J[{\[CapitalPsi][-5], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      4 - (9*J[{\[CapitalPsi][-5], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      2 + (27*J[{\[CapitalPsi][-5], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][-5], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][-5], {w[0, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 + (39*J[{\[CapitalPsi][-5], {w[0, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][-5], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][-5], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 + (3*J[{\[CapitalPsi][-5], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (27*J[{\[CapitalPsi][-5], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/2 + 
     (27*J[{\[CapitalPsi][-5], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][-5], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[0, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 + (9*J[{\[CapitalPsi][-5], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-5], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 + (-3/4 + (5*Pi^2)/32)*J[{\[CapitalPsi][-4], {}, {}, 
        {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][-4], {}, {}, {w[0, y1], w[0, y1]}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*(-24 + 5*Pi^2)*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]]}, {}}, s])/
      64 + (9*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      8 - (5*Pi^2*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]]}, {}}, s])/16 + 
     (5*Pi^2*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      16 - (57*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (15*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (153*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 - (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (57*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (63*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (57*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 + (15*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (57*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*Pi^2*J[{\[CapitalPsi][-4], {w[-1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][-4], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][-4], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][-4], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*(48 + 5*Pi^2)*J[{\[CapitalPsi][-4], {w[0, x]}, {}, {}}, s])/128 + 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/8 + 
     (27*J[{\[CapitalPsi][-4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      16 - (15*J[{\[CapitalPsi][-4], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 + (15*J[{\[CapitalPsi][-4], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][-4], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (15*J[{\[CapitalPsi][-4], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*Pi^2*J[{\[CapitalPsi][-4], {w[1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][-4], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][-4], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][-4], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/16 - 
     (57*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][-4], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 + (45*J[{\[CapitalPsi][-4], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (249*J[{\[CapitalPsi][-4], {w[0, x], w[0, x]}, {}, {}}, 
        s])/16 + (15*J[{\[CapitalPsi][-4], {w[0, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/4 + 
     (15*J[{\[CapitalPsi][-4], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (15*J[{\[CapitalPsi][-4], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][-4], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 + (45*J[{\[CapitalPsi][-4], {w[1, x], w[0, x]}, {}, {}}, 
        s])/2 - (45*J[{\[CapitalPsi][-4], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      16 + (45*J[{\[CapitalPsi][-4], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (57*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/8 + (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (135*J[{\[CapitalPsi][-4], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      8 + (45*J[{\[CapitalPsi][-4], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/4 - (135*J[{\[CapitalPsi][-4], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][-4], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/4 - 
     (195*J[{\[CapitalPsi][-4], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      32 + (45*J[{\[CapitalPsi][-4], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 - (15*J[{\[CapitalPsi][-4], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][-4], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/4 - (135*J[{\[CapitalPsi][-4], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][-4], {w[1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (135*J[{\[CapitalPsi][-4], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][-4], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], 
          w[0, x], w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/8 - (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (45*J[{\[CapitalPsi][-4], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][-4], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 + (3/2 - (7*Pi^2)/64)*J[{\[CapitalPsi][-3], {}, {}, 
        {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][-3], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 + 
     (7*Pi^2*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]]}, {}}, s])/32 + 
     (9/4 - (21*Pi^2)/128)*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]]}, {}}, 
       s] - (9*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 + (7*Pi^2*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]]}, {}}, s])/32 - 
     (7*Pi^2*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      32 + (37*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (21*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (19*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      2 + (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (37*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (49*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 - (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (37*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 - (21*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 - 
     (37*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (63*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*Pi^2*J[{\[CapitalPsi][-3], {w[-1, x]}, {}, {}}, s])/64 - 
     (63*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (63*J[{\[CapitalPsi][-3], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (63*J[{\[CapitalPsi][-3], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (4 + (105*Pi^2)/256)*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {}}, s] - 
     (43*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {w[0, y1]}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/16 - 
     (31*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      32 + (21*J[{\[CapitalPsi][-3], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/64 - (21*J[{\[CapitalPsi][-3], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (21*J[{\[CapitalPsi][-3], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*Pi^2*J[{\[CapitalPsi][-3], {w[1, x]}, {}, {}}, s])/64 - 
     (63*J[{\[CapitalPsi][-3], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (63*J[{\[CapitalPsi][-3], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (63*J[{\[CapitalPsi][-3], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (7*Pi^2*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/32 + 
     (37*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 - (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (49*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 + (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (129*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 - (63*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (95*J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {}, {}}, 
        s])/8 - (21*J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      16 + (21*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (129*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (63*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 - (63*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (37*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (49*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 - (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (189*J[{\[CapitalPsi][-3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 - (63*J[{\[CapitalPsi][-3], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/8 + (189*J[{\[CapitalPsi][-3], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/16 - (63*J[{\[CapitalPsi][-3], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/8 + 
     (273*J[{\[CapitalPsi][-3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      64 - (63*J[{\[CapitalPsi][-3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (21*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][-3], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/8 + (189*J[{\[CapitalPsi][-3], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 - (63*J[{\[CapitalPsi][-3], {w[1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (189*J[{\[CapitalPsi][-3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/
      16 - (63*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][-3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 - (63*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/16 + (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 + (63*J[{\[CapitalPsi][-3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][-3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/32 + ((-64 + Pi^2)*J[{\[CapitalPsi][-2], {}, {}, 
         {w[0, y1]}}, s])/128 + 
     (5*J[{\[CapitalPsi][-2], {}, {}, {w[0, y1], w[0, y1]}}, s])/8 - 
     (Pi^2*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]]}, {}}, s])/64 + 
     (3*(-64 + Pi^2)*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]]}, {}}, s])/
      256 + (15*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      16 - (Pi^2*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]]}, {}}, s])/64 + 
     (Pi^2*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      64 - J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s]/2 + (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (73*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 + 
     J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/4 - (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (7*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/2 - (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*Pi^2*J[{\[CapitalPsi][-2], {w[-1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-2], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-2], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*(64 + 5*Pi^2)*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {}}, s])/512 + 
     (9*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/32 - 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      64 - (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/128 + (3*J[{\[CapitalPsi][-2], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][-2], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][-2], {w[1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-2], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-2], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (Pi^2*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 - 
     J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 + (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (7*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      64 + (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (51*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][-2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (27*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      64 + (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s]/4 + (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (7*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 + (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][-2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][-2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][-2], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][-2], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (39*J[{\[CapitalPsi][-2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      128 + (9*J[{\[CapitalPsi][-2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-2], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][-2], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][-2], {w[1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][-2], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][-2], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], 
          w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][-2], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/64 + ((-32 + Pi^2)*J[{\[CapitalPsi][-1], {}, {}, 
         {w[0, y1]}}, s])/128 + 
     J[{\[CapitalPsi][-1], {}, {}, {w[0, y1], w[0, y1]}}, s]/8 - 
     (Pi^2*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]]}, {}}, s])/64 + 
     (3*(-32 + Pi^2)*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]]}, {}}, s])/
      256 + (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      16 - (Pi^2*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]]}, {}}, s])/64 + 
     (Pi^2*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      64 - J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s]/2 + (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (21*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 + 
     J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/4 - (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/2 - (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*Pi^2*J[{\[CapitalPsi][-1], {w[-1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-1], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-1], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (-1/4 - (15*Pi^2)/512)*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {}}, s] + 
     (5*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      64 - (3*J[{\[CapitalPsi][-1], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/128 + (3*J[{\[CapitalPsi][-1], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-1], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][-1], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][-1], {w[1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][-1], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-1], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][-1], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (Pi^2*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 - 
     J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 + (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (15*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      64 + (9*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (23*J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][-1], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][-1], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (15*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (9*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      64 + (9*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s]/4 + (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 + (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][-1], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][-1], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][-1], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][-1], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (39*J[{\[CapitalPsi][-1], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      128 + (9*J[{\[CapitalPsi][-1], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (3*J[{\[CapitalPsi][-1], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][-1], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][-1], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][-1], {w[1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][-1], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][-1], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], 
          w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][-1], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][-1], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/64 + (1/4 - Pi^2/128)*J[{\[CapitalPsi][1], {}, {}, 
        {w[0, y1]}}, s] - J[{\[CapitalPsi][1], {}, {}, {w[0, y1], w[0, y1]}}, 
       s]/8 + (Pi^2*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]]}, {}}, s])/64 - 
     (3*(-32 + Pi^2)*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]]}, {}}, s])/
      256 - (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      16 + (Pi^2*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]]}, {}}, s])/64 - 
     (Pi^2*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      64 + J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s]/2 - (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (21*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 + (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/4 + (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 - (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 - 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/2 + (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*Pi^2*J[{\[CapitalPsi][1], {w[-1, x]}, {}, {}}, s])/128 - 
     (9*J[{\[CapitalPsi][1], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][1], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][1], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (1/4 + (15*Pi^2)/512)*J[{\[CapitalPsi][1], {w[0, x]}, {}, {}}, s] - 
     (5*J[{\[CapitalPsi][1], {w[0, x]}, {}, {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      64 + (3*J[{\[CapitalPsi][1], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/128 - (3*J[{\[CapitalPsi][1], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][1], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (3*J[{\[CapitalPsi][1], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*Pi^2*J[{\[CapitalPsi][1], {w[1, x]}, {}, {}}, s])/128 - 
     (9*J[{\[CapitalPsi][1], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][1], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][1], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (Pi^2*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 + 
     J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 - (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/32 + (9*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (15*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      64 - (9*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + (23*J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, {}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 - (3*J[{\[CapitalPsi][1], {w[0, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][1], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][1], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - (15*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, {}, {}}, 
        s])/16 + (9*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 + (9*J[{\[CapitalPsi][1], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 + (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 - (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (27*J[{\[CapitalPsi][1], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 - (9*J[{\[CapitalPsi][1], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      16 + (27*J[{\[CapitalPsi][1], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][1], {w[0, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 + (39*J[{\[CapitalPsi][1], {w[0, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/128 - 
     (9*J[{\[CapitalPsi][1], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][1], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/16 + (3*J[{\[CapitalPsi][1], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 - (9*J[{\[CapitalPsi][1], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 + (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[0, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 + (3*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][1], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/64 + ((-64 + Pi^2)*J[{\[CapitalPsi][2], {}, {}, 
         {w[0, y1]}}, s])/128 + 
     (5*J[{\[CapitalPsi][2], {}, {}, {w[0, y1], w[0, y1]}}, s])/8 - 
     (Pi^2*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]]}, {}}, s])/64 + 
     (3*(-64 + Pi^2)*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]]}, {}}, s])/
      256 + (15*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      16 - (Pi^2*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]]}, {}}, s])/64 + 
     (Pi^2*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      64 - J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s]/2 + (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (73*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 + 
     J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s]/4 - (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (7*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s]/2 + 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s]/2 - (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*Pi^2*J[{\[CapitalPsi][2], {w[-1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*(64 + 5*Pi^2)*J[{\[CapitalPsi][2], {w[0, x]}, {}, {}}, s])/512 + 
     (9*J[{\[CapitalPsi][2], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s]/32 - 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      64 - (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/128 + (3*J[{\[CapitalPsi][2], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][2], {w[1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (Pi^2*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 - 
     J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s]/
      4 + (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (7*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/32 - (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      64 + (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (51*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, {}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 + (3*J[{\[CapitalPsi][2], {w[0, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (27*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (9*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 - (9*J[{\[CapitalPsi][2], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 - (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (7*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 + (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      16 - (27*J[{\[CapitalPsi][2], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][2], {w[0, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 - (39*J[{\[CapitalPsi][2], {w[0, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/16 - (3*J[{\[CapitalPsi][2], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][2], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][2], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][2], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[0, x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, s])/
      32 - (9*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/64 + (-3/2 + (7*Pi^2)/64)*
      J[{\[CapitalPsi][3], {}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][3], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 - 
     (7*Pi^2*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*(-96 + 7*Pi^2)*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]]}, {}}, s])/
      128 + (9*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 - (7*Pi^2*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]]}, {}}, s])/32 + 
     (7*Pi^2*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      32 - (37*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (21*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (19*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      2 - (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (37*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (49*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (37*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 + (21*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 
     (37*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (63*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (63*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (63*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*Pi^2*J[{\[CapitalPsi][3], {w[-1, x]}, {}, {}}, s])/64 + 
     (63*J[{\[CapitalPsi][3], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][3], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][3], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (-4 - (105*Pi^2)/256)*J[{\[CapitalPsi][3], {w[0, x]}, {}, {}}, s] + 
     (43*J[{\[CapitalPsi][3], {w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/16 + 
     (31*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      32 - (21*J[{\[CapitalPsi][3], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/64 + (21*J[{\[CapitalPsi][3], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (21*J[{\[CapitalPsi][3], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*Pi^2*J[{\[CapitalPsi][3], {w[1, x]}, {}, {}}, s])/64 + 
     (63*J[{\[CapitalPsi][3], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][3], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][3], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (7*Pi^2*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/32 - 
     (37*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (49*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (21*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (129*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 + (63*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - (95*J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, {}, {}}, 
        s])/8 + (21*J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/8 + (21*J[{\[CapitalPsi][3], {w[0, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (129*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (63*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 - (63*J[{\[CapitalPsi][3], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - (37*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (49*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 + (21*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (189*J[{\[CapitalPsi][3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 + (63*J[{\[CapitalPsi][3], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/8 - (189*J[{\[CapitalPsi][3], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/16 + (63*J[{\[CapitalPsi][3], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/8 - 
     (273*J[{\[CapitalPsi][3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/64 + 
     (63*J[{\[CapitalPsi][3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/8 - (21*J[{\[CapitalPsi][3], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (189*J[{\[CapitalPsi][3], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 + (63*J[{\[CapitalPsi][3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 - (189*J[{\[CapitalPsi][3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/
      16 + (63*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 + (63*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/8 + (63*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[1, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/16 - (21*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (63*J[{\[CapitalPsi][3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/32 + (-3/4 + (5*Pi^2)/32)*
      J[{\[CapitalPsi][4], {}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][4], {}, {}, {w[0, y1], w[0, y1]}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*(-24 + 5*Pi^2)*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]]}, {}}, s])/
      64 + (9*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (5*Pi^2*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]]}, {}}, s])/16 + 
     (5*Pi^2*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      16 - (57*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (15*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (153*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      16 - (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 
     (57*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (63*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (57*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/
      4 + (15*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (57*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     (15*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*Pi^2*J[{\[CapitalPsi][4], {w[-1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][4], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][4], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][4], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*(48 + 5*Pi^2)*J[{\[CapitalPsi][4], {w[0, x]}, {}, {}}, s])/128 + 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/8 + 
     (27*J[{\[CapitalPsi][4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      16 - (15*J[{\[CapitalPsi][4], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 + (15*J[{\[CapitalPsi][4], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][4], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (15*J[{\[CapitalPsi][4], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*Pi^2*J[{\[CapitalPsi][4], {w[1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][4], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][4], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][4], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/16 - 
     (57*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (15*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][4], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      16 + (45*J[{\[CapitalPsi][4], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (249*J[{\[CapitalPsi][4], {w[0, x], w[0, x]}, {}, {}}, 
        s])/16 + (15*J[{\[CapitalPsi][4], {w[0, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/4 + 
     (15*J[{\[CapitalPsi][4], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (15*J[{\[CapitalPsi][4], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][4], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 + (45*J[{\[CapitalPsi][4], {w[1, x], w[0, x]}, {}, {}}, 
        s])/2 - (45*J[{\[CapitalPsi][4], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/8 - (45*J[{\[CapitalPsi][4], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][4], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (57*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 + (15*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (135*J[{\[CapitalPsi][4], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      8 + (45*J[{\[CapitalPsi][4], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      4 - (135*J[{\[CapitalPsi][4], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (45*J[{\[CapitalPsi][4], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/8 + (45*J[{\[CapitalPsi][4], {w[0, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/4 - (195*J[{\[CapitalPsi][4], {w[0, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][4], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][4], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/4 - (15*J[{\[CapitalPsi][4], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (135*J[{\[CapitalPsi][4], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/4 - 
     (135*J[{\[CapitalPsi][4], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][4], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[0, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/8 - (15*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (45*J[{\[CapitalPsi][4], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][4], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 + (Pi^2*J[{\[CapitalPsi][5], {}, {}, {w[0, y1]}}, s])/
      16 - (Pi^2*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]]}, {}}, s])/32 - 
     (Pi^2*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]]}, {}}, s])/8 + 
     (Pi^2*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      8 - 6*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     6*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     6*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     3*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*Pi^2*J[{\[CapitalPsi][5], {w[-1, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][5], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][5], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][5], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*(48 + 5*Pi^2)*J[{\[CapitalPsi][5], {w[0, x]}, {}, {}}, s])/64 + 
     3*J[{\[CapitalPsi][5], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      8 - 3*J[{\[CapitalPsi][5], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (3*J[{\[CapitalPsi][5], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][5], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][5], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + 3*J[{\[CapitalPsi][5], {w[0, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*Pi^2*J[{\[CapitalPsi][5], {w[1, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][5], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][5], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][5], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (Pi^2*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/4 - (9*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha], x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     9*J[{\[CapitalPsi][5], {w[-1, x], w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][5], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 + (9*J[{\[CapitalPsi][5], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - 6*J[{\[CapitalPsi][5], {w[0, x], w[0, x]}, {}, {}}, 
       s] + (3*J[{\[CapitalPsi][5], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 + (3*J[{\[CapitalPsi][5], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][5], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][5], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 9*J[{\[CapitalPsi][5], {w[1, x], w[0, x]}, {}, {}}, 
       s] - (9*J[{\[CapitalPsi][5], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 - (9*J[{\[CapitalPsi][5], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (9*J[{\[CapitalPsi][5], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - 3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[0, x]}, 
        {}, {}}, s] + (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 + (3*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][5], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][5], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/4 + (9*J[{\[CapitalPsi][5], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (39*J[{\[CapitalPsi][5], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][5], {w[0, x], w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][5], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (3*J[{\[CapitalPsi][5], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][5], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][5], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/4 + (9*J[{\[CapitalPsi][5], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[0, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha]^(-1), x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[0, x], w[0, x]}, 
         {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, s])/
      4 - (9*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][5], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 - (Pi^2*J[{\[CapitalPsi][1, -5], {}, {}, {w[0, y1]}}, s])/
      8 + (Pi^2*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]]}, {}}, s])/4 - 
     (3*Pi^2*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     (Pi^2*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]]}, {}}, s])/4 - 
     (Pi^2*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/4 + 12*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 6*J[{\[CapitalPsi][1, -5], {}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 6*J[{\[CapitalPsi][1, -5], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     6*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     12*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 3*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 12*J[{\[CapitalPsi][1, -5], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     6*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*Pi^2*J[{\[CapitalPsi][1, -5], {w[-1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][1, -5], {w[-1, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][1, -5], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, -5], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*(48 + 5*Pi^2)*J[{\[CapitalPsi][1, -5], {w[0, x]}, {}, {}}, s])/32 - 
     6*J[{\[CapitalPsi][1, -5], {w[0, x]}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      2 - 3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/4 + 6*J[{\[CapitalPsi][1, -5], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - 3*J[{\[CapitalPsi][1, -5], {w[0, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -5], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, -5], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, -5], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*Pi^2*J[{\[CapitalPsi][1, -5], {w[1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][1, -5], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][1, -5], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][1, -5], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, -5], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     18*J[{\[CapitalPsi][1, -5], {w[-1, x], w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 + (9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     12*J[{\[CapitalPsi][1, -5], {w[0, x], w[0, x]}, {}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -5], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][1, -5], {w[0, x], w[\[Alpha]^(-1), x]}, 
        {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, -5], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 18*J[{\[CapitalPsi][1, -5], {w[1, x], w[0, x]}, {}, {}}, 
       s] + (9*J[{\[CapitalPsi][1, -5], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/2 + (9*J[{\[CapitalPsi][1, -5], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -5], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 6*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/2 - (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, -5], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      2 - 9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
       s] + (27*J[{\[CapitalPsi][1, -5], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][1, -5], {w[0, x], w[-1, x], 
         w[0, x]}, {}, {}}, s] + 
     (39*J[{\[CapitalPsi][1, -5], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 - 9*J[{\[CapitalPsi][1, -5], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, -5], {w[0, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][1, -5], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] + (27*J[{\[CapitalPsi][1, -5], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][1, -5], {w[1, x], w[0, x], w[0, x]}, 
        {}, {}}, s] + (27*J[{\[CapitalPsi][1, -5], {w[1, x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][1, -5], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/2 + 3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], 
         w[0, x], w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[0, x], 
         w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/2 + (9*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, -5], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 + (-3/2 + (5*Pi^2)/16)*
      J[{\[CapitalPsi][1, -4], {}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][1, -4], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 - 
     (5*Pi^2*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]]}, {}}, s])/8 + 
     (3*(-8 + 5*Pi^2)*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]]}, {}}, s])/
      32 + (3*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 - (5*Pi^2*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]]}, {}}, s])/8 + 
     (5*Pi^2*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/8 - 30*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     (141*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 - (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]]}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     30*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + (15*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     30*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     15*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     30*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[-1, \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     15*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     30*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 - 
     30*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*Pi^2*J[{\[CapitalPsi][1, -4], {w[-1, x]}, {}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (15*(48 + 5*Pi^2)*J[{\[CapitalPsi][1, -4], {w[0, x]}, {}, {}}, s])/64 + 
     15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      4 + (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 - (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 - 15*J[{\[CapitalPsi][1, -4], {w[0, x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     15*J[{\[CapitalPsi][1, -4], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 15*J[{\[CapitalPsi][1, -4], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (15*Pi^2*J[{\[CapitalPsi][1, -4], {w[1, x]}, {}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (5*Pi^2*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/8 - 
     15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
        {}}, s] + (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[0, x]}, {}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 - (45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][1, -4], {w[-1, x], 
          w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (249*J[{\[CapitalPsi][1, -4], {w[0, x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      2 + (15*J[{\[CapitalPsi][1, -4], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - (15*J[{\[CapitalPsi][1, -4], 
         {w[0, x], w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     45*J[{\[CapitalPsi][1, -4], {w[1, x], w[0, x]}, {}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 - (45*J[{\[CapitalPsi][1, -4], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][1, -4], 
         {w[1, x], w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
       s] + (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/4 + (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (135*J[{\[CapitalPsi][1, -4], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/4 + (45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/2 - 
     (135*J[{\[CapitalPsi][1, -4], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/
      4 + (45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 + (45*J[{\[CapitalPsi][1, -4], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (195*J[{\[CapitalPsi][1, -4], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      16 + (45*J[{\[CapitalPsi][1, -4], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/2 - (15*J[{\[CapitalPsi][1, -4], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, -4], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/2 - (135*J[{\[CapitalPsi][1, -4], {w[1, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      2 - (135*J[{\[CapitalPsi][1, -4], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 + (45*J[{\[CapitalPsi][1, -4], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, -4], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 + (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], 
          w[-1, x], w[0, x]}, {}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, 
         {}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/4 - (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, -4], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/8 + (3 - (23*Pi^2)/96)*
      J[{\[CapitalPsi][1, -3], {}, {}, {w[0, y1]}}, s] - 
     3*J[{\[CapitalPsi][1, -3], {}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (23*Pi^2*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]]}, {}}, s])/48 + 
     (3/2 - (23*Pi^2)/64)*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/2 + (23*Pi^2*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]]}, {}}, 
        s])/48 - (23*Pi^2*J[{\[CapitalPsi][1, -3], {}, 
         {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/48 + 
     23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - (23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     (67*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/2 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - (23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[-1, \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 + 
     23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (23*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*Pi^2*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {}, {}}, s])/32 - 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + (17/2 + (115*Pi^2)/128)*
      J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {}}, s] - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      8 - (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 + (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*Pi^2*J[{\[CapitalPsi][1, -3], {w[1, x]}, {}, {}}, s])/32 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (23*Pi^2*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/
      48 + (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, 
        s])/2 + (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 + (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (101*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 - (23*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (23*J[{\[CapitalPsi][1, -3], 
         {w[0, x], w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {}, {}}, s])/2 + 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 + (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
        s])/2 - (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {w[0, y1]}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/8 - (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (207*J[{\[CapitalPsi][1, -3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/8 - (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/4 + 
     (207*J[{\[CapitalPsi][1, -3], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/
      8 - (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 - (69*J[{\[CapitalPsi][1, -3], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (299*J[{\[CapitalPsi][1, -3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      32 - (69*J[{\[CapitalPsi][1, -3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 + (23*J[{\[CapitalPsi][1, -3], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, -3], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 + (207*J[{\[CapitalPsi][1, -3], {w[1, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      4 + (207*J[{\[CapitalPsi][1, -3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, -3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 - (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], 
          w[-1, x], w[0, x]}, {}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/8 + (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, 
         {}}, s])/8 + (69*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, -3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/16 + (3*(-32 + Pi^2)*J[{\[CapitalPsi][1, -2], {}, {}, 
         {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][1, -2], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 - 
     (3*Pi^2*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]]}, {}}, s])/32 + 
     (-3/4 + (9*Pi^2)/128)*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]]}, 
        {}}, s] + (3*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 
     (3*Pi^2*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]]}, {}}, s])/32 + 
     (3*Pi^2*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 
     (39*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 - (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 + (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 + (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[-1, \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*Pi^2*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {}, {}}, s])/64 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + (-3/2 - (45*Pi^2)/256)*
      J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      16 + (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/64 + (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (9*J[{\[CapitalPsi][1, -2], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*Pi^2*J[{\[CapitalPsi][1, -2], {w[1, x]}, {}, {}}, s])/64 + 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*Pi^2*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/
      32 - (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 - (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, {}, {}}, s])/4 - 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 - (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 - (9*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {}, 
         {}}, s])/4 - (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 + (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/
      4 + (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 + (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (81*J[{\[CapitalPsi][1, -2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 + (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[0, x], w[0, x]}, {}, 
         {}}, s])/8 - (81*J[{\[CapitalPsi][1, -2], {w[-1, x], w[1, x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 + (27*J[{\[CapitalPsi][1, -2], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (117*J[{\[CapitalPsi][1, -2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      64 + (27*J[{\[CapitalPsi][1, -2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (9*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, -2], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/8 - (81*J[{\[CapitalPsi][1, -2], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 - (81*J[{\[CapitalPsi][1, -2], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 + (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, -2], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 + (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], 
          w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/8 + (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, 
         {}}, s])/16 - (27*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, -2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/32 - (3*(-32 + Pi^2)*J[{\[CapitalPsi][1, 2], {}, {}, 
         {w[0, y1]}}, s])/64 - 
     (3*J[{\[CapitalPsi][1, 2], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 + 
     (3*Pi^2*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3/4 - (9*Pi^2)/128)*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 + (3*Pi^2*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*Pi^2*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 - 
     (39*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 + (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 - (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*Pi^2*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + (3/2 + (45*Pi^2)/256)*
      J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {w[0, y1]}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      16 - (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 + (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][1, 2], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*Pi^2*J[{\[CapitalPsi][1, 2], {w[1, x]}, {}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (27*J[{\[CapitalPsi][1, 2], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (27*J[{\[CapitalPsi][1, 2], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 + (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 + (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 + (9*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {}, 
         {}}, s])/4 + (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 - (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 - (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (81*J[{\[CapitalPsi][1, 2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 - (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/8 + (81*J[{\[CapitalPsi][1, 2], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 - (27*J[{\[CapitalPsi][1, 2], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (117*J[{\[CapitalPsi][1, 2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      64 - (27*J[{\[CapitalPsi][1, 2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (9*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][1, 2], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/8 + (81*J[{\[CapitalPsi][1, 2], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 - (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[0, x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (81*J[{\[CapitalPsi][1, 2], {w[1, x], w[1, x], w[0, x]}, {}, {}}, s])/
      16 - (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][1, 2], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/8 - (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 + (27*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][1, 2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/32 + (3 - (23*Pi^2)/96)*
      J[{\[CapitalPsi][1, 3], {}, {}, {w[0, y1]}}, s] - 
     3*J[{\[CapitalPsi][1, 3], {}, {}, {w[0, y1], w[0, y1]}}, s] + 
     (23*Pi^2*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]]}, {}}, s])/48 + 
     (3/2 - (23*Pi^2)/64)*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      2 + (23*Pi^2*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]]}, {}}, s])/
      48 - (23*Pi^2*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, 
         {}}, s])/48 + 23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 
     (67*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/2 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/2 - (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - (23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 23*J[{\[CapitalPsi][1, 3], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 + 
     23*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (23*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*Pi^2*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {}, {}}, s])/32 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + (17/2 + (115*Pi^2)/128)*
      J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {}}, s] - 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      8 - (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      4 + (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 - (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (23*J[{\[CapitalPsi][1, 3], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*Pi^2*J[{\[CapitalPsi][1, 3], {w[1, x]}, {}, {}}, s])/32 - 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (69*J[{\[CapitalPsi][1, 3], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (69*J[{\[CapitalPsi][1, 3], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (23*Pi^2*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/
      48 + (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 + (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {}, {}}, s])/2 + 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 + (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (101*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (23*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 - (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/2 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/8 - (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (207*J[{\[CapitalPsi][1, 3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      8 - (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/4 + (207*J[{\[CapitalPsi][1, 3], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 - (69*J[{\[CapitalPsi][1, 3], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (299*J[{\[CapitalPsi][1, 3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      32 - (69*J[{\[CapitalPsi][1, 3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 + (23*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (23*J[{\[CapitalPsi][1, 3], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/4 + (207*J[{\[CapitalPsi][1, 3], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      4 + (207*J[{\[CapitalPsi][1, 3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (69*J[{\[CapitalPsi][1, 3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/8 - (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/4 - (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/8 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/8 + (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (69*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 + 
     (23*J[{\[CapitalPsi][1, 3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/16 + (3/2 - (5*Pi^2)/16)*
      J[{\[CapitalPsi][1, 4], {}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][1, 4], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 + 
     (5*Pi^2*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]]}, {}}, s])/8 - 
     (3*(-8 + 5*Pi^2)*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 + (5*Pi^2*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]]}, {}}, s])/8 - 
     (5*Pi^2*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/8 + 30*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 
     (141*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] - (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     30*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - (15*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 30*J[{\[CapitalPsi][1, 4], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     15*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     30*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     15*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     30*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 + 
     30*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*Pi^2*J[{\[CapitalPsi][1, 4], {w[-1, x]}, {}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*(48 + 5*Pi^2)*J[{\[CapitalPsi][1, 4], {w[0, x]}, {}, {}}, s])/64 - 
     15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {}, {w[0, y1]}}, s] + 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      4 - (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 + (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 15*J[{\[CapitalPsi][1, 4], {w[0, x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     15*J[{\[CapitalPsi][1, 4], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 15*J[{\[CapitalPsi][1, 4], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (15*Pi^2*J[{\[CapitalPsi][1, 4], {w[1, x]}, {}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (45*J[{\[CapitalPsi][1, 4], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (45*J[{\[CapitalPsi][1, 4], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (5*Pi^2*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/8 + 
     15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[0, x]}, {}, {}}, s] + 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 + (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (249*J[{\[CapitalPsi][1, 4], {w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 + (15*J[{\[CapitalPsi][1, 4], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 - 45*J[{\[CapitalPsi][1, 4], {w[1, x], w[0, x]}, {}, {}}, 
       s] + (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/4 + (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 + 15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/4 - (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (135*J[{\[CapitalPsi][1, 4], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      4 - (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/2 + (135*J[{\[CapitalPsi][1, 4], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][1, 4], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (195*J[{\[CapitalPsi][1, 4], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      16 - (45*J[{\[CapitalPsi][1, 4], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/2 + (15*J[{\[CapitalPsi][1, 4], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][1, 4], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/2 + (135*J[{\[CapitalPsi][1, 4], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      2 + (135*J[{\[CapitalPsi][1, 4], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 - (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][1, 4], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/4 - (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/2 - (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/4 + (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 + (45*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][1, 4], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/8 - (Pi^2*J[{\[CapitalPsi][1, 5], {}, {}, {w[0, y1]}}, 
        s])/8 + (Pi^2*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]]}, {}}, s])/
      4 - (3*Pi^2*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]]}, {}}, s])/16 + 
     (Pi^2*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]]}, {}}, s])/4 - 
     (Pi^2*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      4 + 12*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] - 
     6*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 6*J[{\[CapitalPsi][1, 5], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     6*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     12*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - 3*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {w[0, y1]}}, s] - 12*J[{\[CapitalPsi][1, 5], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]]}, {w[0, y1]}}, s] + 
     6*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
         w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[-1, \[Alpha]]}, {}}, s] - 
     12*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     9*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[1, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s] + 
     12*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     9*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*Pi^2*J[{\[CapitalPsi][1, 5], {w[-1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][1, 5], {w[-1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][1, 5], {w[-1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][1, 5], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, 5], {w[-1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*(48 + 5*Pi^2)*J[{\[CapitalPsi][1, 5], {w[0, x]}, {}, {}}, s])/32 - 
     6*J[{\[CapitalPsi][1, 5], {w[0, x]}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/2 - 
     3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 + 6*J[{\[CapitalPsi][1, 5], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - 3*J[{\[CapitalPsi][1, 5], {w[0, x]}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 5], {w[0, x]}, {w[0, \[Alpha]], 
         w[\[Alpha], \[Alpha]]}, {}}, s] + 
     6*J[{\[CapitalPsi][1, 5], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 6*J[{\[CapitalPsi][1, 5], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*Pi^2*J[{\[CapitalPsi][1, 5], {w[1, x]}, {}, {}}, s])/8 - 
     9*J[{\[CapitalPsi][1, 5], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + (9*J[{\[CapitalPsi][1, 5], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][1, 5], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 9*J[{\[CapitalPsi][1, 5], {w[1, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (Pi^2*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     18*J[{\[CapitalPsi][1, 5], {w[-1, x], w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 12*J[{\[CapitalPsi][1, 5], {w[0, x], w[0, x]}, {}, {}}, 
       s] - 3*J[{\[CapitalPsi][1, 5], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
       s] - (3*J[{\[CapitalPsi][1, 5], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][1, 5], 
        {w[0, x], w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s] - 
     3*J[{\[CapitalPsi][1, 5], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
        {}}, s] - 18*J[{\[CapitalPsi][1, 5], {w[1, x], w[0, x]}, {}, {}}, 
       s] + (9*J[{\[CapitalPsi][1, 5], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/2 + (9*J[{\[CapitalPsi][1, 5], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 5], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 6*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/2 + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/2 - (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (27*J[{\[CapitalPsi][1, 5], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      2 - 9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
       s] + (27*J[{\[CapitalPsi][1, 5], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][1, 5], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     9*J[{\[CapitalPsi][1, 5], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s] + 
     (39*J[{\[CapitalPsi][1, 5], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 - 9*J[{\[CapitalPsi][1, 5], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
       s] + 3*J[{\[CapitalPsi][1, 5], {w[0, x], w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     3*J[{\[CapitalPsi][1, 5], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
       s] + (27*J[{\[CapitalPsi][1, 5], {w[1, x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][1, 5], {w[1, x], w[0, x], w[0, x]}, 
        {}, {}}, s] + (27*J[{\[CapitalPsi][1, 5], {w[1, x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][1, 5], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/2 + 3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], 
         w[0, x], w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 + (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/2 + 3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[0, x], w[0, x]}, 
        {}, {}}, s] - (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[1, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][1, 5], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/4 - (Pi^2*J[{\[CapitalPsi][2, -5], {}, {}, {w[0, y1]}}, 
        s])/16 + (Pi^2*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]]}, {}}, 
        s])/8 - (3*Pi^2*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]]}, {}}, 
        s])/32 + (Pi^2*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]]}, {}}, 
        s])/8 - (Pi^2*J[{\[CapitalPsi][2, -5], {}, 
         {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     6*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 3*J[{\[CapitalPsi][2, -5], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] - (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     6*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 - 6*J[{\[CapitalPsi][2, -5], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 + 
     3*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*Pi^2*J[{\[CapitalPsi][2, -5], {w[-1, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*(48 + 5*Pi^2)*J[{\[CapitalPsi][2, -5], {w[0, x]}, {}, {}}, s])/64 - 
     3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      4 - (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      2 + (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 3*J[{\[CapitalPsi][2, -5], {w[0, x]}, 
        {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 + 
     3*J[{\[CapitalPsi][2, -5], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] - 3*J[{\[CapitalPsi][2, -5], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*Pi^2*J[{\[CapitalPsi][2, -5], {w[1, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (9*J[{\[CapitalPsi][2, -5], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (9*J[{\[CapitalPsi][2, -5], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (Pi^2*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] - (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[0, x]}, {}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 + (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     6*J[{\[CapitalPsi][2, -5], {w[0, x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][2, -5], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 - 9*J[{\[CapitalPsi][2, -5], {w[1, x], w[0, x]}, {}, {}}, 
       s] + (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/4 + (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 + 3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/4 - (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (27*J[{\[CapitalPsi][2, -5], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      4 - (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/2 + (27*J[{\[CapitalPsi][2, -5], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][2, -5], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (39*J[{\[CapitalPsi][2, -5], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      16 - (9*J[{\[CapitalPsi][2, -5], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/2 + (3*J[{\[CapitalPsi][2, -5], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, -5], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/2 + (27*J[{\[CapitalPsi][2, -5], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      2 + (27*J[{\[CapitalPsi][2, -5], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -5], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 + (9*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -5], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/8 + (-3/4 + (5*Pi^2)/32)*
      J[{\[CapitalPsi][2, -4], {}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][2, -4], {}, {}, {w[0, y1], w[0, y1]}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*(8 + 5*Pi^2)*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]]}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      8 - (5*Pi^2*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]]}, {}}, s])/
      16 + (5*Pi^2*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]]}, 
         {}}, s])/16 - (63*J[{\[CapitalPsi][2, -4], {}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (129*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 - (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (57*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (15*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (63*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[-1, \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*Pi^2*J[{\[CapitalPsi][2, -4], {w[-1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*(48 + 5*Pi^2)*J[{\[CapitalPsi][2, -4], {w[0, x]}, {}, {}}, s])/128 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      8 + (33*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*Pi^2*J[{\[CapitalPsi][2, -4], {w[1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/
      16 - (63*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (57*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 - (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 - (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (249*J[{\[CapitalPsi][2, -4], {w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      4 + (15*J[{\[CapitalPsi][2, -4], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][2, -4], 
         {w[0, x], w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[0, x]}, {}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 - (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
        s])/8 + (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (57*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/8 + (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (135*J[{\[CapitalPsi][2, -4], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/8 + (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/4 - 
     (135*J[{\[CapitalPsi][2, -4], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/
      8 + (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][2, -4], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (195*J[{\[CapitalPsi][2, -4], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      32 + (45*J[{\[CapitalPsi][2, -4], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 - (15*J[{\[CapitalPsi][2, -4], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, -4], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/4 - (135*J[{\[CapitalPsi][2, -4], {w[1, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      4 - (135*J[{\[CapitalPsi][2, -4], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, -4], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], 
          w[-1, x], w[0, x]}, {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, 
         {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, 
         {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, 
         {}}, s])/8 - (45*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, -4], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/16 + (3/2 - (7*Pi^2)/64)*
      J[{\[CapitalPsi][2, -3], {}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][2, -3], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 + 
     (7*Pi^2*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*(32 + 7*Pi^2)*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]]}, {}}, s])/
      128 + (3*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/4 + (7*Pi^2*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]]}, {}}, 
        s])/32 - (7*Pi^2*J[{\[CapitalPsi][2, -3], {}, 
         {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (49*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (21*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (13*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 + (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (49*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (37*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (49*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (21*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (49*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[-1, \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*Pi^2*J[{\[CapitalPsi][2, -3], {w[-1, x]}, {}, {}}, s])/64 - 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + (4 + (105*Pi^2)/256)*
      J[{\[CapitalPsi][2, -3], {w[0, x]}, {}, {}}, s] - 
     (43*J[{\[CapitalPsi][2, -3], {w[0, x]}, {}, {w[0, y1]}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      16 - (55*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      16 + (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 - 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*Pi^2*J[{\[CapitalPsi][2, -3], {w[1, x]}, {}, {}}, s])/64 - 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (7*Pi^2*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/
      32 + (49*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (37*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (129*J[{\[CapitalPsi][2, -3], {w[-1, x], w[0, x]}, {}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 + (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (95*J[{\[CapitalPsi][2, -3], {w[0, x], w[0, x]}, {}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 - (21*J[{\[CapitalPsi][2, -3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (129*J[{\[CapitalPsi][2, -3], {w[1, x], w[0, x]}, {}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 + (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (49*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, 
        s])/8 - (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {w[0, y1]}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (37*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 - (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (189*J[{\[CapitalPsi][2, -3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/16 - (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[0, x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (189*J[{\[CapitalPsi][2, -3], {w[-1, x], w[1, x], w[0, x]}, {}, {}}, s])/
      16 - (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 - (63*J[{\[CapitalPsi][2, -3], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (273*J[{\[CapitalPsi][2, -3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      64 - (63*J[{\[CapitalPsi][2, -3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (21*J[{\[CapitalPsi][2, -3], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, -3], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 + (189*J[{\[CapitalPsi][2, -3], {w[1, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 + (189*J[{\[CapitalPsi][2, -3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, -3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 - (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], 
          w[-1, x], w[0, x]}, {}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, 
         {}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 + (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, 
         {}}, s])/16 + (63*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, -3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/32 + ((-64 + Pi^2)*J[{\[CapitalPsi][2, -2], {}, {}, 
         {w[0, y1]}}, s])/128 + 
     (5*J[{\[CapitalPsi][2, -2], {}, {}, {w[0, y1], w[0, y1]}}, s])/8 - 
     (Pi^2*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]]}, {}}, s])/64 + 
     (1/4 + (3*Pi^2)/256)*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]]}, {}}, 
       s] - (5*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, 
        s])/16 - (Pi^2*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]]}, {}}, 
        s])/64 + (Pi^2*J[{\[CapitalPsi][2, -2], {}, 
         {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (7*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (33*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     (7*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s]/4 + (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (7*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (7*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*Pi^2*J[{\[CapitalPsi][2, -2], {w[-1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*(64 + 5*Pi^2)*J[{\[CapitalPsi][2, -2], {w[0, x]}, {}, {}}, s])/512 + 
     (9*J[{\[CapitalPsi][2, -2], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      32 + (19*J[{\[CapitalPsi][2, -2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/128 + (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2, -2], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][2, -2], {w[1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 - (9*J[{\[CapitalPsi][2, -2], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, -2], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (Pi^2*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 - 
     (7*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][2, -2], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 - (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (51*J[{\[CapitalPsi][2, -2], {w[0, x], w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 + (3*J[{\[CapitalPsi][2, -2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (27*J[{\[CapitalPsi][2, -2], {w[1, x], w[0, x]}, {}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 + (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (7*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][2, -2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][2, -2], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][2, -2], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (39*J[{\[CapitalPsi][2, -2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      128 + (9*J[{\[CapitalPsi][2, -2], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (3*J[{\[CapitalPsi][2, -2], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -2], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][2, -2], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      16 - (27*J[{\[CapitalPsi][2, -2], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -2], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 + ((-32 + Pi^2)*J[{\[CapitalPsi][2, -1], {}, {}, 
         {w[0, y1]}}, s])/128 + J[{\[CapitalPsi][2, -1], {}, {}, 
        {w[0, y1], w[0, y1]}}, s]/8 - 
     (Pi^2*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]]}, {}}, s])/64 + 
     (1/8 + (3*Pi^2)/256)*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]]}, {}}, 
       s] - J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/
      16 - (Pi^2*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]]}, {}}, s])/64 + 
     (Pi^2*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/64 - (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 + 
     (13*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s]/4 + (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*Pi^2*J[{\[CapitalPsi][2, -1], {w[-1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + (-1/4 - (15*Pi^2)/512)*
      J[{\[CapitalPsi][2, -1], {w[0, x]}, {}, {}}, s] + 
     (5*J[{\[CapitalPsi][2, -1], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      32 + (7*J[{\[CapitalPsi][2, -1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/128 + (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2, -1], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][2, -1], {w[1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 - (9*J[{\[CapitalPsi][2, -1], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, -1], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (Pi^2*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (15*J[{\[CapitalPsi][2, -1], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 - (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (23*J[{\[CapitalPsi][2, -1], {w[0, x], w[0, x]}, {}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 + (3*J[{\[CapitalPsi][2, -1], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (15*J[{\[CapitalPsi][2, -1], {w[1, x], w[0, x]}, {}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 + (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][2, -1], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][2, -1], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][2, -1], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (39*J[{\[CapitalPsi][2, -1], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      128 + (9*J[{\[CapitalPsi][2, -1], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (3*J[{\[CapitalPsi][2, -1], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, -1], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][2, -1], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      16 - (27*J[{\[CapitalPsi][2, -1], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, -1], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, -1], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 + (1/4 - Pi^2/128)*
      J[{\[CapitalPsi][2, 1], {}, {}, {w[0, y1]}}, s] - 
     J[{\[CapitalPsi][2, 1], {}, {}, {w[0, y1], w[0, y1]}}, s]/8 + 
     (Pi^2*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]]}, {}}, s])/64 + 
     (-1/8 - (3*Pi^2)/256)*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]]}, {}}, 
       s] + J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s]/
      16 + (Pi^2*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]]}, {}}, s])/64 - 
     (Pi^2*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      64 + (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (13*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s]/4 - (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*Pi^2*J[{\[CapitalPsi][2, 1], {w[-1, x]}, {}, {}}, s])/128 - 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][2, 1], {w[-1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][2, 1], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (1/4 + (15*Pi^2)/512)*J[{\[CapitalPsi][2, 1], {w[0, x]}, {}, {}}, s] - 
     (5*J[{\[CapitalPsi][2, 1], {w[0, x]}, {}, {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      32 - (7*J[{\[CapitalPsi][2, 1], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 + (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/128 - 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (3*J[{\[CapitalPsi][2, 1], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*Pi^2*J[{\[CapitalPsi][2, 1], {w[1, x]}, {}, {}}, s])/128 - 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][2, 1], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][2, 1], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (Pi^2*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 - (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (15*J[{\[CapitalPsi][2, 1], {w[-1, x], w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 + (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + (23*J[{\[CapitalPsi][2, 1], {w[0, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2, 1], {w[0, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, 1], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - (15*J[{\[CapitalPsi][2, 1], {w[1, x], w[0, x]}, {}, 
         {}}, s])/16 + (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 - (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 - (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (27*J[{\[CapitalPsi][2, 1], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 - (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 + (27*J[{\[CapitalPsi][2, 1], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 - (9*J[{\[CapitalPsi][2, 1], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 + (39*J[{\[CapitalPsi][2, 1], {w[0, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/128 - (9*J[{\[CapitalPsi][2, 1], {w[0, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 1], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/16 + (3*J[{\[CapitalPsi][2, 1], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (27*J[{\[CapitalPsi][2, 1], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 - (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 + (27*J[{\[CapitalPsi][2, 1], {w[1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 - (9*J[{\[CapitalPsi][2, 1], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 + (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], 
          w[0, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 + (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 + (9*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 1], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 + ((-64 + Pi^2)*J[{\[CapitalPsi][2, 2], {}, {}, 
         {w[0, y1]}}, s])/128 + 
     (5*J[{\[CapitalPsi][2, 2], {}, {}, {w[0, y1], w[0, y1]}}, s])/8 - 
     (Pi^2*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]]}, {}}, s])/64 + 
     (1/4 + (3*Pi^2)/256)*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]]}, {}}, 
       s] - (5*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      16 - (Pi^2*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]]}, {}}, s])/64 + 
     (Pi^2*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/
      64 - (7*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (3*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (33*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 + 
     (7*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s]/4 + (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (7*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (3*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (7*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*Pi^2*J[{\[CapitalPsi][2, 2], {w[-1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 - (9*J[{\[CapitalPsi][2, 2], {w[-1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, 2], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (3*(64 + 5*Pi^2)*J[{\[CapitalPsi][2, 2], {w[0, x]}, {}, {}}, s])/512 + 
     (9*J[{\[CapitalPsi][2, 2], {w[0, x]}, {}, {w[0, y1]}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      32 + (19*J[{\[CapitalPsi][2, 2], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      32 - (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/128 + 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 + (3*J[{\[CapitalPsi][2, 2], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*Pi^2*J[{\[CapitalPsi][2, 2], {w[1, x]}, {}, {}}, s])/128 + 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, 2], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, 2], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (Pi^2*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/64 - 
     (7*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s]/4 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/32 + 
     (27*J[{\[CapitalPsi][2, 2], {w[-1, x], w[0, x]}, {}, {}}, s])/16 - 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      32 - (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (51*J[{\[CapitalPsi][2, 2], {w[0, x], w[0, x]}, {}, 
         {}}, s])/32 + (3*J[{\[CapitalPsi][2, 2], {w[0, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][2, 2], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + (27*J[{\[CapitalPsi][2, 2], {w[1, x], w[0, x]}, {}, 
         {}}, s])/16 - (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/64 + (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 - (7*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/32 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[0, x]}, {}, {}}, s]/4 + 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/32 + (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 + 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/64 - 
     (27*J[{\[CapitalPsi][2, 2], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][2, 2], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][2, 2], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 - (39*J[{\[CapitalPsi][2, 2], {w[0, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/128 + (9*J[{\[CapitalPsi][2, 2], {w[0, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/16 - 
     (3*J[{\[CapitalPsi][2, 2], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/16 - (3*J[{\[CapitalPsi][2, 2], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (27*J[{\[CapitalPsi][2, 2], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      32 + (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 - (27*J[{\[CapitalPsi][2, 2], {w[1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/32 + (9*J[{\[CapitalPsi][2, 2], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], 
          w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/32 - (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/64 + 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/32 - (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/32 - (9*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/64 - 
     (3*J[{\[CapitalPsi][2, 2], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/64 + (-3/2 + (7*Pi^2)/64)*
      J[{\[CapitalPsi][2, 3], {}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][2, 3], {}, {}, {w[0, y1], w[0, y1]}}, s])/2 - 
     (7*Pi^2*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]]}, {}}, s])/32 + 
     (3*(32 + 7*Pi^2)*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]]}, {}}, s])/
      128 - (3*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      4 - (7*Pi^2*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]]}, {}}, s])/32 + 
     (7*Pi^2*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/32 - (49*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 + 
     (13*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/2 - (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 + 
     (49*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (37*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (49*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (21*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (49*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (21*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*Pi^2*J[{\[CapitalPsi][2, 3], {w[-1, x]}, {}, {}}, s])/64 + 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + (-4 - (105*Pi^2)/256)*
      J[{\[CapitalPsi][2, 3], {w[0, x]}, {}, {}}, s] + 
     (43*J[{\[CapitalPsi][2, 3], {w[0, x]}, {}, {w[0, y1]}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      16 + (55*J[{\[CapitalPsi][2, 3], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      16 - (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/64 + (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 + (21*J[{\[CapitalPsi][2, 3], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (21*Pi^2*J[{\[CapitalPsi][2, 3], {w[1, x]}, {}, {}}, s])/64 + 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 - (63*J[{\[CapitalPsi][2, 3], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][2, 3], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (7*Pi^2*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/32 - 
     (49*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (37*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/16 + 
     (129*J[{\[CapitalPsi][2, 3], {w[-1, x], w[0, x]}, {}, {}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      16 - (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (95*J[{\[CapitalPsi][2, 3], {w[0, x], w[0, x]}, {}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 - (21*J[{\[CapitalPsi][2, 3], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (129*J[{\[CapitalPsi][2, 3], {w[1, x], w[0, x]}, {}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/32 + (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 - (49*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (37*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/16 + (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 + 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/32 - 
     (189*J[{\[CapitalPsi][2, 3], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      16 + (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/8 - (189*J[{\[CapitalPsi][2, 3], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/16 + (63*J[{\[CapitalPsi][2, 3], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (273*J[{\[CapitalPsi][2, 3], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      64 + (63*J[{\[CapitalPsi][2, 3], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (21*J[{\[CapitalPsi][2, 3], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (21*J[{\[CapitalPsi][2, 3], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/8 - (189*J[{\[CapitalPsi][2, 3], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      8 - (189*J[{\[CapitalPsi][2, 3], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 + (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (63*J[{\[CapitalPsi][2, 3], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/16 + (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/8 + (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/16 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/32 - 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/32 + 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/16 - (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/16 - (63*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/32 - 
     (21*J[{\[CapitalPsi][2, 3], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/32 + (-3/4 + (5*Pi^2)/32)*
      J[{\[CapitalPsi][2, 4], {}, {}, {w[0, y1]}}, s] + 
     (3*J[{\[CapitalPsi][2, 4], {}, {}, {w[0, y1], w[0, y1]}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]]}, {}}, s])/16 + 
     (3*(8 + 5*Pi^2)*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]]}, {}}, s])/
      64 - (3*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      8 - (5*Pi^2*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]]}, {}}, s])/16 + 
     (5*Pi^2*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]]}, {}}, 
        s])/16 - (63*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 
     (129*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/16 - (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 + 
     (63*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (57*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
         {}}, s])/8 + (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (63*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
        s])/4 + (15*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 + 
     (63*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     15*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 - 
     15*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (15*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*Pi^2*J[{\[CapitalPsi][2, 4], {w[-1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x]}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (15*(48 + 5*Pi^2)*J[{\[CapitalPsi][2, 4], {w[0, x]}, {}, {}}, s])/128 + 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {}, {w[0, y1]}}, s])/2 - 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/
      8 + (33*J[{\[CapitalPsi][2, 4], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/32 + (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 + (15*J[{\[CapitalPsi][2, 4], {w[0, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 + 
     (15*Pi^2*J[{\[CapitalPsi][2, 4], {w[1, x]}, {}, {}}, s])/32 + 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/8 - (45*J[{\[CapitalPsi][2, 4], {w[1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (45*J[{\[CapitalPsi][2, 4], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (5*Pi^2*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/16 - 
     (63*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 + (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, 
         {w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, 
         {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (57*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s])/
      8 - (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[0, x]}, {}, {}}, s])/2 - 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/
      8 - (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, 
         {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (249*J[{\[CapitalPsi][2, 4], {w[0, x], w[0, x]}, {}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 - (15*J[{\[CapitalPsi][2, 4], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 + 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 + (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/16 + (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/8 - (63*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (57*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[0, x]}, {}, {}}, s])/8 + 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/8 + (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 + 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/16 - 
     (135*J[{\[CapitalPsi][2, 4], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      8 + (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/4 - (135*J[{\[CapitalPsi][2, 4], {w[-1, x], w[1, x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[-1, x], w[\[Alpha], x], w[0, x]}, {}, 
         {}}, s])/8 + (45*J[{\[CapitalPsi][2, 4], {w[0, x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (195*J[{\[CapitalPsi][2, 4], {w[0, x], w[0, x], w[0, x]}, {}, {}}, s])/
      32 + (45*J[{\[CapitalPsi][2, 4], {w[0, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 - (15*J[{\[CapitalPsi][2, 4], {w[0, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/4 - 
     (15*J[{\[CapitalPsi][2, 4], {w[0, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/4 - (135*J[{\[CapitalPsi][2, 4], {w[1, x], w[-1, x], w[0, x]}, 
         {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[0, x], w[0, x]}, {}, {}}, s])/
      4 - (135*J[{\[CapitalPsi][2, 4], {w[1, x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 + (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (45*J[{\[CapitalPsi][2, 4], {w[1, x], w[\[Alpha], x], w[0, x]}, {}, {}}, 
        s])/8 + (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[-1, x], 
          w[0, x]}, {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[0, x], w[0, x]}, {}, 
         {}}, s])/4 + (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], 
          w[1, x], w[0, x]}, {}, {}}, s])/8 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x], 
          w[0, x]}, {}, {}}, s])/16 - 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/16 + 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/8 - (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/8 - (45*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/16 - 
     (15*J[{\[CapitalPsi][2, 4], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/16 + (Pi^2*J[{\[CapitalPsi][2, 5], {}, {}, {w[0, y1]}}, 
        s])/16 - (Pi^2*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]]}, {}}, 
        s])/8 + (3*Pi^2*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]]}, {}}, 
        s])/32 - (Pi^2*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]]}, {}}, s])/
      8 + (Pi^2*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]]}, 
         {}}, s])/8 - 6*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 3*J[{\[CapitalPsi][2, 5], {}, 
        {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 + 3*J[{\[CapitalPsi][2, 5], {}, 
        {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, 
        {}}, s] + (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     6*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/2 + 6*J[{\[CapitalPsi][2, 5], {}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]]}, {w[0, y1]}}, s])/2 - 
     3*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[-1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
          \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[1, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[0, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[-1, \[Alpha]]}, {}}, s])/2 + 
     6*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[1, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 - 
     3*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[\[Alpha]^(-1), 
           \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[1, \[Alpha]], w[\[Alpha], \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[-1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[-1, \[Alpha]]}, {}}, s])/2 - 
     6*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[1, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[0, \[Alpha]], w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
         w[1, \[Alpha]], w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {}, {w[\[Alpha]^(-1), \[Alpha]], 
          w[\[Alpha], \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*Pi^2*J[{\[CapitalPsi][2, 5], {w[-1, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 - 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/4 - (9*J[{\[CapitalPsi][2, 5], {w[-1, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][2, 5], {w[-1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*(48 + 5*Pi^2)*J[{\[CapitalPsi][2, 5], {w[0, x]}, {}, {}}, s])/64 + 
     3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {}, {w[0, y1]}}, s] - 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {}, {w[0, y1], w[0, y1]}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {w[0, \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {w[0, \[Alpha]]}, {w[0, y1]}}, s])/
      8 - 3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {w[-1, \[Alpha]], 
         w[0, \[Alpha]]}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {w[0, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/16 + (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, 
         {w[0, \[Alpha]], w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/2 - 
     3*J[{\[CapitalPsi][2, 5], {w[0, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
        {}}, s] + 3*J[{\[CapitalPsi][2, 5], {w[0, x]}, 
        {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s] + 
     (3*Pi^2*J[{\[CapitalPsi][2, 5], {w[1, x]}, {}, {}}, s])/16 + 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x]}, {w[-1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][2, 5], {w[1, x]}, 
         {w[0, \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x]}, {w[1, \[Alpha]], w[0, \[Alpha]]}, 
         {}}, s])/2 - (9*J[{\[CapitalPsi][2, 5], {w[1, x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/2 - 
     (Pi^2*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]]}, {}}, 
       s] + (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, {}}, s] - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {w[0, y1]}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, {w[-1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha]^(-1), \[Alpha]]}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, {w[0, \[Alpha]], 
          w[\[Alpha], \[Alpha]]}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, {w[1, \[Alpha]], 
          w[0, \[Alpha]]}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x]}, 
         {w[\[Alpha]^(-1), \[Alpha]], w[0, \[Alpha]]}, {}}, s])/4 + 
     9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[0, x]}, {}, {}}, s] - 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[0, x]}, {}, {w[0, y1]}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[0, x]}, {w[0, \[Alpha]]}, {}}, 
        s])/8 + (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - 6*J[{\[CapitalPsi][2, 5], {w[0, x], w[0, x]}, {}, {}}, 
       s] + (3*J[{\[CapitalPsi][2, 5], {w[0, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/2 + (3*J[{\[CapitalPsi][2, 5], {w[0, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/2 + 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/2 + 9*J[{\[CapitalPsi][2, 5], {w[1, x], w[0, x]}, {}, {}}, 
       s] - (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/4 - (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[\[Alpha], x]}, {w[0, \[Alpha]]}, 
         {}}, s])/4 - 3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], 
         w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {w[0, y1]}}, s])/4 - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[0, x]}, {}, {}}, s] + 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[0, x]}, {}, {w[0, y1]}}, 
        s])/4 + (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[0, x]}, 
         {w[0, \[Alpha]]}, {}}, s])/4 - 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[\[Alpha]^(-1), x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 + 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[\[Alpha], x]}, 
         {w[0, \[Alpha]]}, {}}, s])/8 - 
     (27*J[{\[CapitalPsi][2, 5], {w[-1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      4 + (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/2 - (27*J[{\[CapitalPsi][2, 5], {w[-1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/4 + (9*J[{\[CapitalPsi][2, 5], {w[-1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[0, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      2 - (39*J[{\[CapitalPsi][2, 5], {w[0, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/16 + (9*J[{\[CapitalPsi][2, 5], {w[0, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/2 - 
     (3*J[{\[CapitalPsi][2, 5], {w[0, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/2 - (3*J[{\[CapitalPsi][2, 5], {w[0, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/2 - 
     (27*J[{\[CapitalPsi][2, 5], {w[1, x], w[-1, x], w[0, x]}, {}, {}}, s])/
      4 + (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[0, x], w[0, x]}, {}, {}}, 
        s])/2 - (27*J[{\[CapitalPsi][2, 5], {w[1, x], w[1, x], w[0, x]}, {}, 
         {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[\[Alpha]^(-1), x], w[0, x]}, {}, 
         {}}, s])/4 + (9*J[{\[CapitalPsi][2, 5], {w[1, x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/4 + 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], w[-1, x], w[0, x]}, {}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], 
          w[0, x], w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], w[1, x], w[0, x]}, {}, 
         {}}, s])/4 - (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 - 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha]^(-1), x], w[\[Alpha], x], 
          w[0, x]}, {}, {}}, s])/8 + 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[-1, x], w[0, x]}, {}, {}}, 
        s])/4 - (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[0, x], 
          w[0, x]}, {}, {}}, s])/2 + 
     (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[1, x], w[0, x]}, {}, {}}, 
        s])/4 - (9*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], 
          w[\[Alpha]^(-1), x], w[0, x]}, {}, {}}, s])/8 - 
     (3*J[{\[CapitalPsi][2, 5], {w[\[Alpha], x], w[\[Alpha], x], w[0, x]}, 
         {}, {}}, s])/8 + (J[{\[CapitalPsi][1, -3], {}, {}, {}}, s]*
       (50*Pi^2 - 69*Zeta[3]))/96 + (J[{\[CapitalPsi][1, 3], {}, {}, {}}, s]*
       (50*Pi^2 - 69*Zeta[3]))/96 + (J[{\[CapitalPsi][-3], {}, {}, {}}, s]*
       (68*Pi^2 - 63*Zeta[3]))/192 + 
     (3*J[{\[CapitalPsi][1, 4], {}, {}, {}}, s]*(11*Pi^2 - 10*Zeta[3]))/32 + 
     (J[{\[CapitalPsi][1, 2], {}, {}, {}}, s]*(-2*Pi^2 - 9*Zeta[3]))/64 + 
     (J[{\[CapitalPsi][2, 1], {}, {}, {}}, s]*(-Pi^2 - 9*Zeta[3]))/384 + 
     (J[{\[CapitalPsi][1], {}, {}, {}}, s]*(7*Pi^2 - 9*Zeta[3]))/384 + 
     (J[{\[CapitalPsi][-5], {}, {}, {}}, s]*(4*Pi^2 - 3*Zeta[3]))/16 + 
     (J[{\[CapitalPsi][1, -5], {}, {}, {}}, s]*(4*Pi^2 - 3*Zeta[3]))/8 + 
     (J[{\[CapitalPsi][1, 5], {}, {}, {}}, s]*(4*Pi^2 - 3*Zeta[3]))/8 + 
     (J[{\[CapitalPsi][2, -5], {}, {}, {}}, s]*(4*Pi^2 - 3*Zeta[3]))/16 + 
     J[{\[CapitalPsi][2, -3], {}, {}, {}}, s]*((5*Pi^2)/48 - 
       (21*Zeta[3])/64) + J[{\[CapitalPsi][2, 3], {}, {}, {}}, s]*
      ((-5*Pi^2)/48 + (21*Zeta[3])/64) + 
     (J[{\[CapitalPsi][5], {}, {}, {}}, s]*(-4*Pi^2 + 3*Zeta[3]))/16 + 
     (J[{\[CapitalPsi][2, 5], {}, {}, {}}, s]*(-4*Pi^2 + 3*Zeta[3]))/16 + 
     (J[{\[CapitalPsi][-2], {}, {}, {}}, s]*(-Pi^2 + 3*Zeta[3]))/128 + 
     (J[{\[CapitalPsi][2], {}, {}, {}}, s]*(-Pi^2 + 3*Zeta[3]))/128 + 
     (J[{\[CapitalPsi][-1], {}, {}, {}}, s]*(-7*Pi^2 + 9*Zeta[3]))/384 + 
     (J[{\[CapitalPsi][2, -1], {}, {}, {}}, s]*(Pi^2 + 9*Zeta[3]))/384 + 
     (J[{\[CapitalPsi][1, -2], {}, {}, {}}, s]*(2*Pi^2 + 9*Zeta[3]))/64 + 
     (J[{\[CapitalPsi][2, -2], {}, {}, {}}, s]*(37*Pi^2 + 9*Zeta[3]))/384 + 
     (J[{\[CapitalPsi][2, 2], {}, {}, {}}, s]*(37*Pi^2 + 9*Zeta[3]))/384 + 
     (3*J[{\[CapitalPsi][1, -4], {}, {}, {}}, s]*(-11*Pi^2 + 10*Zeta[3]))/
      32 + (J[{\[CapitalPsi][-4], {}, {}, {}}, s]*(-37*Pi^2 + 30*Zeta[3]))/
      64 + (J[{\[CapitalPsi][4], {}, {}, {}}, s]*(-37*Pi^2 + 30*Zeta[3]))/
      64 + (J[{\[CapitalPsi][2, -4], {}, {}, {}}, s]*(-29*Pi^2 + 30*Zeta[3]))/
      64 + (J[{\[CapitalPsi][2, 4], {}, {}, {}}, s]*(-29*Pi^2 + 30*Zeta[3]))/
      64 + (J[{\[CapitalPsi][3], {}, {}, {}}, s]*(-68*Pi^2 + 63*Zeta[3]))/
      192)}


==> anc/Data/Mbanana2x2.txt <==
Print["Matrix for the differential systems wrt x in epsilon form for the case of banana."]
{{(14*x*y1^3*\[Epsilon] + 10*x^3*y1^3*\[Epsilon] - 10*y1^2*y2*\[Epsilon] + 
    89*x*y1^2*y2*\[Epsilon] - 32*x^2*y1^2*y2*\[Epsilon] - 
    5*x^3*y1^2*y2*\[Epsilon] - 6*x^4*y1^2*y2*\[Epsilon] - 
    12*y1^4*y2*\[Epsilon] - 24*x*y1^4*y2*\[Epsilon] + 
    24*x^3*y1^4*y2*\[Epsilon] + 12*x^4*y1^4*y2*\[Epsilon] - 
    55*y1*y2^2*\[Epsilon] + 14*x*y1*y2^2*\[Epsilon] - 
    112*x^2*y1*y2^2*\[Epsilon] + 10*x^3*y1*y2^2*\[Epsilon] - 
    x^4*y1*y2^2*\[Epsilon] + 2*y1^3*y2^2*\[Epsilon] + 
    4*x*y1^3*y2^2*\[Epsilon] - 4*x^3*y1^3*y2^2*\[Epsilon] - 
    2*x^4*y1^3*y2^2*\[Epsilon] + 49*x*y2^3*\[Epsilon] + 
    35*x^3*y2^3*\[Epsilon] + 42*y1^2*y2^3*\[Epsilon] + 
    84*x*y1^2*y2^3*\[Epsilon] - 84*x^3*y1^2*y2^3*\[Epsilon] - 
    42*x^4*y1^2*y2^3*\[Epsilon] - 42*y1*y2^4*\[Epsilon] - 
    84*x*y1*y2^4*\[Epsilon] + 84*x^3*y1*y2^4*\[Epsilon] + 
    42*x^4*y1*y2^4*\[Epsilon])/((-1 + x)*x*(1 + x)*(x*y1 - y2)*(2*y1 + 7*y2)*
    (-y1 + x*y2)), (4*(y1 - y2)*(y1 + y2)*(y2 + 7*x*y2 + x^2*y2 + 5*y1*y2^2 + 
     10*x*y1*y2^2 + 5*x^2*y1*y2^2)*\[Epsilon])/(x*(x*y1 - y2)*(2*y1 + 7*y2)*
    (-y1 + x*y2)), (2*(2*x*y1 - y2 - x^2*y2 + 2*y1^2*y2 + 4*x*y1^2*y2 + 
     2*x^2*y1^2*y2 + 2*y1*y2^2 + 4*x*y1*y2^2 + 2*x^2*y1*y2^2)*\[Epsilon])/
   (x*y1*(x*y1 - y2)*(-y1 + x*y2))}, 
 {-(((4*x*y1^4 + 2*x^3*y1^4 + 54*x*y1^6 + 30*x^3*y1^6 - 4*y1^3*y2 + 
      20*x*y1^3*y2 - 8*x^2*y1^3*y2 - 5*x^3*y1^3*y2 - 38*y1^5*y2 + 
      329*x*y1^5*y2 - 118*x^2*y1^5*y2 - 35*x^3*y1^5*y2 - 12*x^4*y1^5*y2 - 
      48*y1^7*y2 - 84*x*y1^7*y2 + 12*x^2*y1^7*y2 + 84*x^3*y1^7*y2 + 
      36*x^4*y1^7*y2 - 20*y1^2*y2^2 - 18*x*y1^2*y2^2 - 10*x^2*y1^2*y2^2 + 
      3*x^3*y1^2*y2^2 - 193*y1^4*y2^2 + 128*x*y1^4*y2^2 - 417*x^2*y1^4*y2^2 + 
      40*x^3*y1^4*y2^2 + 22*x^4*y1^4*y2^2 - 4*y1^6*y2^2 + 14*x*y1^6*y2^2 + 
      22*x^2*y1^6*y2^2 - 14*x^3*y1^6*y2^2 - 18*x^4*y1^6*y2^2 + 24*y1*y2^3 + 
      15*x*y1*y2^3 + 18*x^2*y1*y2^3 - 60*y1^3*y2^3 + 516*x*y1^3*y2^3 - 
      90*x^2*y1^3*y2^3 + 72*x^3*y1^3*y2^3 - 18*x^4*y1^3*y2^3 + 
      122*y1^5*y2^3 + 210*x*y1^5*y2^3 - 34*x^2*y1^5*y2^3 - 
      210*x^3*y1^5*y2^3 - 88*x^4*y1^5*y2^3 - 21*x*y2^4 - 234*y1^2*y2^4 + 
      33*x*y1^2*y2^4 - 372*x^2*y1^2*y2^4 + 51*x^3*y1^2*y2^4 + 
      18*x^4*y1^2*y2^4 - 118*y1^4*y2^4 - 280*x*y1^4*y2^4 - 44*x^2*y1^4*y2^4 + 
      280*x^3*y1^4*y2^4 + 162*x^4*y1^4*y2^4 + 21*y1*y2^5 + 210*x*y1*y2^5 - 
      21*x^2*y1*y2^5 + 84*x^3*y1*y2^5 + 126*y1^3*y2^5 + 294*x*y1^3*y2^5 + 
      42*x^2*y1^3*y2^5 - 294*x^3*y1^3*y2^5 - 168*x^4*y1^3*y2^5 - 
      168*y1^2*y2^6 - 294*x*y1^2*y2^6 + 42*x^2*y1^2*y2^6 + 
      294*x^3*y1^2*y2^6 + 126*x^4*y1^2*y2^6)*\[Epsilon])/
    ((-1 + x)*x*(1 + x)*(y1 - y2)*(x*y1 - y2)*(2*y1 + 7*y2)*(-y1 + x*y2))), 
  (-7*x*y1^2*y2*\[Epsilon] - 2*x^2*y1^2*y2*\[Epsilon] - 
    16*y1^4*y2*\[Epsilon] - 98*x*y1^4*y2*\[Epsilon] - 
    12*x^2*y1^4*y2*\[Epsilon] + 7*y1*y2^2*\[Epsilon] - 
    7*x^2*y1*y2^2*\[Epsilon] - 30*y1^3*y2^2*\[Epsilon] - 
    108*x*y1^3*y2^2*\[Epsilon] - 8*x^2*y1^3*y2^2*\[Epsilon] - 
    80*y1^5*y2^2*\[Epsilon] - 140*x*y1^5*y2^2*\[Epsilon] - 
    60*x^2*y1^5*y2^2*\[Epsilon] + 2*y2^3*\[Epsilon] + 7*x*y2^3*\[Epsilon] - 
    20*y1^2*y2^3*\[Epsilon] - 98*x*y1^2*y2^3*\[Epsilon] - 
    8*x^2*y1^2*y2^3*\[Epsilon] - 100*y1^4*y2^3*\[Epsilon] - 
    140*x*y1^4*y2^3*\[Epsilon] - 40*x^2*y1^4*y2^3*\[Epsilon] - 
    6*y1*y2^4*\[Epsilon] - 88*x*y1*y2^4*\[Epsilon] - 
    12*x^2*y1*y2^4*\[Epsilon] - 100*y1^3*y2^4*\[Epsilon] - 
    140*x*y1^3*y2^4*\[Epsilon] - 40*x^2*y1^3*y2^4*\[Epsilon] - 
    80*y1^2*y2^5*\[Epsilon] - 140*x*y1^2*y2^5*\[Epsilon] - 
    60*x^2*y1^2*y2^5*\[Epsilon])/(x*(x*y1 - y2)*(2*y1 + 7*y2)*(-y1 + x*y2)), 
  (-(x*y1^2*\[Epsilon]) - 14*x*y1^4*\[Epsilon] + y1*y2*\[Epsilon] + 
    x*y1*y2*\[Epsilon] + 6*y1^3*y2*\[Epsilon] - 2*x*y1^3*y2*\[Epsilon] + 
    6*x^2*y1^3*y2*\[Epsilon] - 16*y1^5*y2*\[Epsilon] - 
    28*x*y1^5*y2*\[Epsilon] - 12*x^2*y1^5*y2*\[Epsilon] - y2^2*\[Epsilon] + 
    2*y1^2*y2^2*\[Epsilon] - 14*x*y1^2*y2^2*\[Epsilon] - 
    2*x^2*y1^2*y2^2*\[Epsilon] - 20*y1^4*y2^2*\[Epsilon] - 
    28*x*y1^4*y2^2*\[Epsilon] - 8*x^2*y1^4*y2^2*\[Epsilon] + 
    10*y1*y2^3*\[Epsilon] + 2*x*y1*y2^3*\[Epsilon] + 
    6*x^2*y1*y2^3*\[Epsilon] - 20*y1^3*y2^3*\[Epsilon] - 
    28*x*y1^3*y2^3*\[Epsilon] - 8*x^2*y1^3*y2^3*\[Epsilon] - 
    16*y1^2*y2^4*\[Epsilon] - 28*x*y1^2*y2^4*\[Epsilon] - 
    12*x^2*y1^2*y2^4*\[Epsilon])/(x*y1*(y1 - y2)*(x*y1 - y2)*(-y1 + x*y2))}, 
 {(12*x*y1^6*\[Epsilon] - 8*y1^5*y2*\[Epsilon] + 272*x*y1^5*y2*\[Epsilon] - 
    16*x^2*y1^5*y2*\[Epsilon] + 94*x^3*y1^5*y2*\[Epsilon] - 
    12*y1^7*y2*\[Epsilon] + 258*x*y1^7*y2*\[Epsilon] + 
    12*x^2*y1^7*y2*\[Epsilon] + 162*x^3*y1^7*y2*\[Epsilon] - 
    184*y1^4*y2^2*\[Epsilon] + 1291*x*y1^4*y2^2*\[Epsilon] - 
    508*x^2*y1^4*y2^2*\[Epsilon] - 133*x^3*y1^4*y2^2*\[Epsilon] - 
    40*x^4*y1^4*y2^2*\[Epsilon] - 362*y1^6*y2^2*\[Epsilon] + 
    1353*x*y1^6*y2^2*\[Epsilon] - 538*x^2*y1^6*y2^2*\[Epsilon] + 
    117*x^3*y1^6*y2^2*\[Epsilon] + 60*x^4*y1^6*y2^2*\[Epsilon] - 
    240*y1^8*y2^2*\[Epsilon] - 420*x*y1^8*y2^2*\[Epsilon] + 
    60*x^2*y1^8*y2^2*\[Epsilon] + 420*x^3*y1^8*y2^2*\[Epsilon] + 
    180*x^4*y1^8*y2^2*\[Epsilon] - 824*y1^3*y2^3*\[Epsilon] + 
    286*x*y1^3*y2^3*\[Epsilon] - 1528*x^2*y1^3*y2^3*\[Epsilon] + 
    122*x^3*y1^3*y2^3*\[Epsilon] + 60*x^4*y1^3*y2^3*\[Epsilon] - 
    936*y1^5*y2^3*\[Epsilon] + 689*x*y1^5*y2^3*\[Epsilon] - 
    2094*x^2*y1^5*y2^3*\[Epsilon] + 151*x^3*y1^5*y2^3*\[Epsilon] + 
    90*x^4*y1^5*y2^3*\[Epsilon] - 20*y1^7*y2^3*\[Epsilon] + 
    70*x*y1^7*y2^3*\[Epsilon] + 110*x^2*y1^7*y2^3*\[Epsilon] - 
    70*x^3*y1^7*y2^3*\[Epsilon] - 90*x^4*y1^7*y2^3*\[Epsilon] - 
    48*y1^2*y2^4*\[Epsilon] + 747*x*y1^2*y2^4*\[Epsilon] - 
    36*x^2*y1^2*y2^4*\[Epsilon] + 399*x^3*y1^2*y2^4*\[Epsilon] + 
    274*y1^4*y2^4*\[Epsilon] + 3574*x*y1^4*y2^4*\[Epsilon] - 
    604*x^2*y1^4*y2^4*\[Epsilon] - 634*x^3*y1^4*y2^4*\[Epsilon] - 
    510*x^4*y1^4*y2^4*\[Epsilon] + 610*y1^6*y2^4*\[Epsilon] + 
    1050*x*y1^6*y2^4*\[Epsilon] - 170*x^2*y1^6*y2^4*\[Epsilon] - 
    1050*x^3*y1^6*y2^4*\[Epsilon] - 440*x^4*y1^6*y2^4*\[Epsilon] + 
    42*x*y1*y2^5*\[Epsilon] - 1632*y1^3*y2^5*\[Epsilon] - 
    717*x*y1^3*y2^5*\[Epsilon] - 1818*x^2*y1^3*y2^5*\[Epsilon] + 
    1137*x^3*y1^3*y2^5*\[Epsilon] + 510*x^4*y1^3*y2^5*\[Epsilon] - 
    590*y1^5*y2^5*\[Epsilon] - 1400*x*y1^5*y2^5*\[Epsilon] - 
    220*x^2*y1^5*y2^5*\[Epsilon] + 1400*x^3*y1^5*y2^5*\[Epsilon] + 
    810*x^4*y1^5*y2^5*\[Epsilon] - 42*y1^2*y2^6*\[Epsilon] + 
    903*x*y1^2*y2^6*\[Epsilon] + 42*x^2*y1^2*y2^6*\[Epsilon] + 
    567*x^3*y1^2*y2^6*\[Epsilon] + 630*y1^4*y2^6*\[Epsilon] + 
    1470*x*y1^4*y2^6*\[Epsilon] + 210*x^2*y1^4*y2^6*\[Epsilon] - 
    1470*x^3*y1^4*y2^6*\[Epsilon] - 840*x^4*y1^4*y2^6*\[Epsilon] - 
    840*y1^3*y2^7*\[Epsilon] - 1470*x*y1^3*y2^7*\[Epsilon] + 
    210*x^2*y1^3*y2^7*\[Epsilon] + 1470*x^3*y1^3*y2^7*\[Epsilon] + 
    630*x^4*y1^3*y2^7*\[Epsilon])/((-1 + x)*x*(1 + x)*(x*y1 - y2)*
    (2*y1 + 7*y2)^2*(-y1 + x*y2)), 
  (2*(2*y1^5*y2*\[Epsilon] + 7*x*y1^5*y2*\[Epsilon] + 
     34*y1^4*y2^2*\[Epsilon] + 189*x*y1^4*y2^2*\[Epsilon] + 
     20*x^2*y1^4*y2^2*\[Epsilon] + 50*y1^6*y2^2*\[Epsilon] + 
     255*x*y1^6*y2^2*\[Epsilon] + 30*x^2*y1^6*y2^2*\[Epsilon] + 
     180*y1^5*y2^3*\[Epsilon] + 270*x*y1^5*y2^3*\[Epsilon] + 
     90*x^2*y1^5*y2^3*\[Epsilon] + 200*y1^7*y2^3*\[Epsilon] + 
     350*x*y1^7*y2^3*\[Epsilon] + 150*x^2*y1^7*y2^3*\[Epsilon] - 
     34*y1^2*y2^4*\[Epsilon] - 189*x*y1^2*y2^4*\[Epsilon] - 
     20*x^2*y1^2*y2^4*\[Epsilon] + 50*y1^6*y2^4*\[Epsilon] - 
     50*x^2*y1^6*y2^4*\[Epsilon] - 2*y1*y2^5*\[Epsilon] - 
     7*x*y1*y2^5*\[Epsilon] - 180*y1^3*y2^5*\[Epsilon] - 
     270*x*y1^3*y2^5*\[Epsilon] - 90*x^2*y1^3*y2^5*\[Epsilon] - 
     50*y1^2*y2^6*\[Epsilon] - 255*x*y1^2*y2^6*\[Epsilon] - 
     30*x^2*y1^2*y2^6*\[Epsilon] - 50*y1^4*y2^6*\[Epsilon] + 
     50*x^2*y1^4*y2^6*\[Epsilon] - 200*y1^3*y2^7*\[Epsilon] - 
     350*x*y1^3*y2^7*\[Epsilon] - 150*x^2*y1^3*y2^7*\[Epsilon]))/
   (x*(x*y1 - y2)*(2*y1 + 7*y2)^2*(-y1 + x*y2)), 
  (2*x*y1^3*\[Epsilon] + 54*x*y1^2*y2*\[Epsilon] - 2*x^2*y1^2*y2*\[Epsilon] + 
    4*y1^4*y2*\[Epsilon] + 74*x*y1^4*y2*\[Epsilon] - 27*y1*y2^2*\[Epsilon] + 
    2*x*y1*y2^2*\[Epsilon] - 27*x^2*y1*y2^2*\[Epsilon] + 
    32*y1^3*y2^2*\[Epsilon] + 112*x*y1^3*y2^2*\[Epsilon] + 
    10*x^2*y1^3*y2^2*\[Epsilon] + 80*y1^5*y2^2*\[Epsilon] + 
    140*x*y1^5*y2^2*\[Epsilon] + 60*x^2*y1^5*y2^2*\[Epsilon] - 
    2*y2^3*\[Epsilon] + 62*y1^2*y2^3*\[Epsilon] + 
    182*x*y1^2*y2^3*\[Epsilon] + 50*x^2*y1^2*y2^3*\[Epsilon] + 
    100*y1^4*y2^3*\[Epsilon] + 140*x*y1^4*y2^3*\[Epsilon] + 
    40*x^2*y1^4*y2^3*\[Epsilon] - 36*y1*y2^4*\[Epsilon] + 
    4*x*y1*y2^4*\[Epsilon] - 30*x^2*y1*y2^4*\[Epsilon] + 
    100*y1^3*y2^4*\[Epsilon] + 140*x*y1^3*y2^4*\[Epsilon] + 
    40*x^2*y1^3*y2^4*\[Epsilon] + 80*y1^2*y2^5*\[Epsilon] + 
    140*x*y1^2*y2^5*\[Epsilon] + 60*x^2*y1^2*y2^5*\[Epsilon])/
   (x*(x*y1 - y2)*(2*y1 + 7*y2)*(-y1 + x*y2))}}


==> anc/Data/Tbanana2x2.txt <==
Print["Transformation matrix to epsilon form for the case of sunset."]
{{x/(y1*y2 - x^2*y1*y2), 0, 0}, 
 {(x*(-(x*(y1 - y2)*(2*y1 + 7*y2)*(y1 + x^2*y1 - 2*x*y2)) + 
     (-2*x*(7 + 5*x^2)*y1^3 + y1^2*(2 - 75*x + 22*x^2 + 15*x^3 - 
         12*(-1 + x)*(1 + x)^3*y1^2)*y2 + y1*(5 + 89*x + 55*x^2 - 5*x^3 + 
         2*(-1 + x)*(1 + x)^3*y1^2)*y2^2 + 
       7*(-1 - 11*x^2 + 6*(-1 + x)*(1 + x)^3*y1^2)*y2^3 - 
       42*(-1 + x)*(1 + x)^3*y1*y2^4)*\[Epsilon]))/
   (2*(-1 + x^2)^3*y1*(y1 - y2)*y2^2*(2*y1 + 7*y2)), 
  -((x*((7 + x*(4 + 7*x))*y2 + 10*(1 + x)^2*y1^2*y2 + 
      2*y1*(1 + 7*x + x^2 + 5*(1 + x)^2*y2^2))*\[Epsilon])/
    ((-1 + x^2)^2*y1*y2*(2*y1 + 7*y2))), 
  (-2*x*(x*y1 + (-x + (1 + x)^2*y1^2)*y2 + (1 + x)^2*y1*y2^2)*\[Epsilon])/
   ((-1 + x^2)^2*y1^2*(y1 - y2)*y2^2)}, 
 {(x^2*(-2*x*(2*y1 + 7*y2)*(-3*(x + x^3)*y1^2 + 2*(1 + 4*x^2 + x^4)*y1*y2 - 
       3*x*(1 + x^2)*y2^2) + (12*(-1 + x)*(1 + x)^3*(1 + x*(4 + x))*y1^4*y2 + 
       7*(1 + 52*x^2 + 43*x^4)*y2^3 + y1^2*y2*(27 - 76*x + 544*x^2 - 
         256*x^3 + 121*x^4 - 52*x^5 - 20*x^6 - 42*(-1 + x)*(1 + x)^3*
          (1 + x*(4 + x))*y2^2) + 2*y1^3*(1 + 52*x^2 + 43*x^4 - 
         (-1 + x)*(1 + x)^3*(1 + x*(4 + x))*y2^2) + 
       2*y1*y2^2*(1 - 193*x + 52*x^2 - 448*x^3 + 43*x^4 - 31*x^5 + 
         21*(-1 + x)*(1 + x)^3*(1 + x*(4 + x))*y2^2))*\[Epsilon] + 
     (2*(1 + 82*x^2 + 61*x^4)*y1^3 + y1^2*(27 - 116*x + 994*x^2 - 392*x^3 + 
         7*x^4 - 68*x^5 - 20*x^6 + 12*(-1 + x)*(1 + x)^3*(1 + x*(10 + x))*
          y1^2)*y2 + 2*y1*(1 - 323*x + 82*x^2 - 686*x^3 + 61*x^4 + x^5 - 
         (-1 + x)*(1 + x)^3*(1 + x*(10 + x))*y1^2)*y2^2 + 
       7*(1 + 82*x^2 + 61*x^4 - 6*(-1 + x)*(1 + x)^3*(1 + x*(10 + x))*y1^2)*
        y2^3 + 42*(-1 + x)*(1 + x)^3*(1 + x*(10 + x))*y1*y2^4)*\[Epsilon]^2))/
   (4*(-1 + x^2)^5*y1^2*y2^2*(2*y1 + 7*y2)), 
  (x^2*(y1 - y2)*(y1 + y2)*\[Epsilon]*((7 + 10*y1*y2)*(1 + \[Epsilon]) + 
     x^4*(7 + 10*y1*y2)*(1 + \[Epsilon]) + 12*x*(1 + 5*y1*y2)*
      (1 + 2*\[Epsilon]) + 12*x^3*(1 + 5*y1*y2)*(1 + 2*\[Epsilon]) + 
     2*x^2*(7 + 10*y1*y2)*(5 + 11*\[Epsilon])))/(2*(-1 + x^2)^4*y1^2*y2*
    (2*y1 + 7*y2)), (x^2*\[Epsilon]*(-6*(x + x^3)*y2*(1 + 2*\[Epsilon]) + 
     y1*(1 + x^2*(10 + x^2) + 2*y2^2 + 2*x*(6 + x*(10 + x*(6 + x)))*y2^2 + 
       \[Epsilon] + x^2*(22 + x^2)*\[Epsilon] + 2*(1 + x)^2*(1 + x*(10 + x))*
        y2^2*\[Epsilon]) + 2*(1 + x)^2*y1^2*y2*(1 + \[Epsilon] + 
       x*(4 + x + (10 + x)*\[Epsilon]))))/(2*(-1 + x^2)^4*y1^3*y2^2)}}


==> anc/Data/j123_ep4_Boundaryes.txt <==
Print["banana subgraf boundaryes"]
{j[subBoundaryes, 2, 2] -> 
  (Pi^2*y1^2*\[Alpha]^2*\[Epsilon])/(3*(-1 + \[Alpha]^2)) + 
   (13*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^3)/(36*(-1 + \[Alpha]^2)) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1])/(3*(-1 + \[Alpha]^2)) - 
   (13*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1])/(18*(-1 + \[Alpha]^2)) + 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2)/(3*(-1 + \[Alpha]^2)) - 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3)/(9*(-1 + \[Alpha]^2)) + 
   (2*y1^2*\[Alpha]^2*G[0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (3*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]])/
    (2*(-1 + \[Alpha]^2)) + (3*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, \[Alpha]])/(4 - 4*\[Alpha]^2) + 
   (1253*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]])/
    (720*(-1 + \[Alpha]^2)) - (4*y1^2*\[Alpha]^2*\[Epsilon]*G[0, y1]*
     G[0, \[Alpha]])/(-1 + \[Alpha]^2) - 
   (3*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*G[0, \[Alpha]])/
    (-1 + \[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]^2*
     G[0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (3*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]])/
    (-1 + \[Alpha]^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^3*
     G[0, \[Alpha]])/(3*(-1 + \[Alpha]^2)) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^4*G[0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)) + (4*y1^2*\[Alpha]^2*\[Epsilon]*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2) + (7*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     G[0, \[Alpha]]^2)/(3*(-1 + \[Alpha]^2)) - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2) - (14*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]^2)/(3*(-1 + \[Alpha]^2)) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2) - (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3*
     G[0, \[Alpha]]^2)/(3*(-1 + \[Alpha]^2)) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]]^3)/(-1 + \[Alpha]^2) + 
   (19*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^3)/
    (9*(-1 + \[Alpha]^2)) - (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     G[0, \[Alpha]]^3)/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]]^3)/
    (-1 + \[Alpha]^2) + (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]^4)/
    (3*(-1 + \[Alpha]^2)) - (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]^4)/(3*(-1 + \[Alpha]^2)) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^5)/(3*(-1 + \[Alpha]^2)) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^2*(G[-1, \[Alpha]] + G[1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)) - (13*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(18*(-1 + \[Alpha]^2)) + 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*(G[-1, \[Alpha]] + 
      G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (8*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2) - 
   (10*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)) + (16*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (20*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)) - (16*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)) - (16*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2) - 
   (20*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)) + (32*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     G[0, \[Alpha]]*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2) - 
   (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2) - 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]^2*G[0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2) + (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]^2*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2) - 
   (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^3*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)) + (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (2*G[0, -1, \[Alpha]] + 2*G[0, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(2*G[0, -1, \[Alpha]] + 
      2*G[0, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[0, -1, \[Alpha]] + 2*G[0, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(6*(-1 + \[Alpha]^2)) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]^2*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]^2*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^3*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*(G[-1, -1, \[Alpha]] + 
      G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + G[1, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)) - (8*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (G[-1, -1, \[Alpha]] + G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + 
      G[1, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (8*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (G[-1, -1, \[Alpha]] + G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + 
      G[1, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (32*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (144*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, 0, 0, \[Alpha]])/
    (4 - 4*\[Alpha]^2) + (148*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, 0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)) - 
   (64*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2) + (64*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (64*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2) - (128*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]*G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (64*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2) - (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[0, 0, -1, \[Alpha]] + 4*G[0, 0, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)) + (y1^2*\[Alpha]^2*\[Epsilon]^2*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (9*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[0, -1, 0, \[Alpha]] + 
      4*G[0, 1, 0, \[Alpha]]))/(4 - 4*\[Alpha]^2) - 
   (11*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[0, -1, 0, \[Alpha]] + 
      4*G[0, 1, 0, \[Alpha]]))/(6*(-1 + \[Alpha]^2)) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*(4*G[0, -1, 0, \[Alpha]] + 
      4*G[0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*(4*G[0, -1, 0, \[Alpha]] + 
      4*G[0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*(4*G[0, -1, 0, \[Alpha]] + 
      4*G[0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[0, -1, -1, \[Alpha]] + 
      2*G[0, -1, 1, \[Alpha]] + 2*G[0, 1, -1, \[Alpha]] + 
      2*G[0, 1, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^2*(4*G[-1, 0, 0, \[Alpha]] + 
      4*G[1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (18*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, 0, 0, \[Alpha]] + 
      4*G[1, 0, 0, \[Alpha]]))/(4 - 4*\[Alpha]^2) - 
   (17*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, 0, 0, \[Alpha]] + 
      4*G[1, 0, 0, \[Alpha]]))/(6*(-1 + \[Alpha]^2)) - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*(4*G[-1, 0, 0, \[Alpha]] + 
      4*G[1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*(4*G[-1, 0, 0, \[Alpha]] + 
      4*G[1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*(4*G[-1, 0, 0, \[Alpha]] + 
      4*G[1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, 0, -1, \[Alpha]] + 
      2*G[-1, 0, 1, \[Alpha]] + 2*G[1, 0, -1, \[Alpha]] + 
      2*G[1, 0, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^2*(2*G[-1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, 0, \[Alpha]] + 2*G[1, -1, 0, \[Alpha]] + 
      2*G[1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, 0, \[Alpha]] + 2*G[1, -1, 0, \[Alpha]] + 
      2*G[1, 1, 0, \[Alpha]]))/(3*(-1 + \[Alpha]^2)) - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*(2*G[-1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, 0, \[Alpha]] + 2*G[1, -1, 0, \[Alpha]] + 
      2*G[1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*(2*G[-1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, 0, \[Alpha]] + 2*G[1, -1, 0, \[Alpha]] + 
      2*G[1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*(2*G[-1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, 0, \[Alpha]] + 2*G[1, -1, 0, \[Alpha]] + 
      2*G[1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (8*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(G[-1, -1, -1, \[Alpha]] + 
      G[-1, -1, 1, \[Alpha]] + G[-1, 1, -1, \[Alpha]] + 
      G[-1, 1, 1, \[Alpha]] + G[1, -1, -1, \[Alpha]] + 
      G[1, -1, 1, \[Alpha]] + G[1, 1, -1, \[Alpha]] + G[1, 1, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)) - (128*y1^2*\[Alpha]^2*\[Epsilon]^3*
     G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (256*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, 0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2) - (256*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^3*(8*G[0, 0, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(8*G[0, 0, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (8*G[0, 0, -1, 0, \[Alpha]] + 8*G[0, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) + (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) + (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) + (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) + (512*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, 0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[0, 0, 0, -1, 0, \[Alpha]] + 
      16*G[0, 0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[0, 0, -1, 0, 0, \[Alpha]] + 
      16*G[0, 0, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[0, 0, -1, -1, 0, \[Alpha]] + 
      8*G[0, 0, -1, 1, 0, \[Alpha]] + 8*G[0, 0, 1, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[0, -1, 0, 0, 0, \[Alpha]] + 
      16*G[0, 1, 0, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[0, -1, 0, -1, 0, \[Alpha]] + 
      8*G[0, -1, 0, 1, 0, \[Alpha]] + 8*G[0, 1, 0, -1, 0, \[Alpha]] + 
      8*G[0, 1, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[0, -1, -1, 0, 0, \[Alpha]] + 
      8*G[0, -1, 1, 0, 0, \[Alpha]] + 8*G[0, 1, -1, 0, 0, \[Alpha]] + 
      8*G[0, 1, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[0, -1, -1, -1, 0, \[Alpha]] + 
      4*G[0, -1, -1, 1, 0, \[Alpha]] + 4*G[0, -1, 1, -1, 0, \[Alpha]] + 
      4*G[0, -1, 1, 1, 0, \[Alpha]] + 4*G[0, 1, -1, -1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 1, 0, \[Alpha]] + 4*G[0, 1, 1, -1, 0, \[Alpha]] + 
      4*G[0, 1, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[-1, 0, 0, 0, 0, \[Alpha]] + 
      16*G[1, 0, 0, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[-1, 0, 0, -1, 0, \[Alpha]] + 
      8*G[-1, 0, 0, 1, 0, \[Alpha]] + 8*G[1, 0, 0, -1, 0, \[Alpha]] + 
      8*G[1, 0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[-1, 0, -1, 0, 0, \[Alpha]] + 
      8*G[-1, 0, 1, 0, 0, \[Alpha]] + 8*G[1, 0, -1, 0, 0, \[Alpha]] + 
      8*G[1, 0, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, 0, -1, -1, 0, \[Alpha]] + 
      4*G[-1, 0, -1, 1, 0, \[Alpha]] + 4*G[-1, 0, 1, -1, 0, \[Alpha]] + 
      4*G[-1, 0, 1, 1, 0, \[Alpha]] + 4*G[1, 0, -1, -1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 1, 0, \[Alpha]] + 4*G[1, 0, 1, -1, 0, \[Alpha]] + 
      4*G[1, 0, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[-1, -1, 0, 0, 0, \[Alpha]] + 
      8*G[-1, 1, 0, 0, 0, \[Alpha]] + 8*G[1, -1, 0, 0, 0, \[Alpha]] + 
      8*G[1, 1, 0, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, -1, 0, -1, 0, \[Alpha]] + 
      4*G[-1, -1, 0, 1, 0, \[Alpha]] + 4*G[-1, 1, 0, -1, 0, \[Alpha]] + 
      4*G[-1, 1, 0, 1, 0, \[Alpha]] + 4*G[1, -1, 0, -1, 0, \[Alpha]] + 
      4*G[1, -1, 0, 1, 0, \[Alpha]] + 4*G[1, 1, 0, -1, 0, \[Alpha]] + 
      4*G[1, 1, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, -1, -1, 0, 0, \[Alpha]] + 
      4*G[-1, -1, 1, 0, 0, \[Alpha]] + 4*G[-1, 1, -1, 0, 0, \[Alpha]] + 
      4*G[-1, 1, 1, 0, 0, \[Alpha]] + 4*G[1, -1, -1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 1, 0, 0, \[Alpha]] + 4*G[1, 1, -1, 0, 0, \[Alpha]] + 
      4*G[1, 1, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2) + 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, -1, -1, -1, 0, \[Alpha]] + 
      2*G[-1, -1, -1, 1, 0, \[Alpha]] + 2*G[-1, -1, 1, -1, 0, \[Alpha]] + 
      2*G[-1, -1, 1, 1, 0, \[Alpha]] + 2*G[-1, 1, -1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 1, 0, \[Alpha]] + 2*G[-1, 1, 1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, 1, 1, 0, \[Alpha]] + 2*G[1, -1, -1, -1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 1, 0, \[Alpha]] + 2*G[1, -1, 1, -1, 0, \[Alpha]] + 
      2*G[1, -1, 1, 1, 0, \[Alpha]] + 2*G[1, 1, -1, -1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 1, 0, \[Alpha]] + 2*G[1, 1, 1, -1, 0, \[Alpha]] + 
      2*G[1, 1, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^2*Zeta[3])/(-1 + \[Alpha]^2) - 
   (19*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*Zeta[3])/(6*(-1 + \[Alpha]^2)) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*Zeta[3])/(-1 + \[Alpha]^2) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*Zeta[3])/(-1 + \[Alpha]^2) - 
   (10*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*Zeta[3])/
    (-1 + \[Alpha]^2) + (20*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]*Zeta[3])/(-1 + \[Alpha]^2) - 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*Zeta[3])/
    (-1 + \[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (G[-1, \[Alpha]] + G[1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2) - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(G[-1, \[Alpha]] + 
      G[1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2) + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*(G[-1, \[Alpha]] + 
      G[1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2) + 
   (24*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, 0, \[Alpha]]*Zeta[3])/
    (-1 + \[Alpha]^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[0, -1, \[Alpha]] + 2*G[0, 1, \[Alpha]])*Zeta[3])/
    (-1 + \[Alpha]^2) + (6*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]])*Zeta[3])/
    (-1 + \[Alpha]^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (G[-1, -1, \[Alpha]] + G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + 
      G[1, 1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2) - 
   (18*y1^2*\[Alpha]^2*\[Epsilon]^4*Zeta[5])/(-1 + \[Alpha]^2), 
 j[subBoundaryes, 3, 2] -> 
  -(y1^2*\[Alpha]^2)/(2*(-1 + \[Alpha]^2)^2) + 
   (y1^2*\[Alpha]^4)/(2*(-1 + \[Alpha]^2)^2) - 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon])/(6*(-1 + \[Alpha]^2)^2) - 
   (17*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^2)/(24*(-1 + \[Alpha]^2)^2) + 
   (3*Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^2)/(8*(-1 + \[Alpha]^2)^2) - 
   (13*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^3)/(72*(-1 + \[Alpha]^2)^2) - 
   (3*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4)/(2*(8 - 8*\[Alpha]^2)) - 
   (9*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4)/(20*(2 - 2*\[Alpha]^2)) - 
   (13*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4)/(72*(-1 + \[Alpha]^2)^2) - 
   (13*Pi^4*y1^2*\[Alpha]^4*\[Epsilon]^4)/(72*(-1 + \[Alpha]^2)^2) + 
   (Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4)/(64*(-1 + \[Alpha]^2)) + 
   (y1^2*\[Alpha]^2*\[Epsilon]*G[0, y1])/(-1 + \[Alpha]^2)^2 - 
   (y1^2*\[Alpha]^4*\[Epsilon]*G[0, y1])/(-1 + \[Alpha]^2)^2 + 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1])/(3*(-1 + \[Alpha]^2)^2) + 
   (17*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1])/(12*(-1 + \[Alpha]^2)^2) - 
   (3*Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, y1])/(4*(-1 + \[Alpha]^2)^2) + 
   (13*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1])/(36*(-1 + \[Alpha]^2)^2) - 
   (y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]^2)/(-1 + \[Alpha]^2)^2 + 
   (y1^2*\[Alpha]^4*\[Epsilon]^2*G[0, y1]^2)/(-1 + \[Alpha]^2)^2 - 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2)/(3*(-1 + \[Alpha]^2)^2) - 
   (17*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2)/
    (12*(-1 + \[Alpha]^2)^2) + (3*Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*
     G[0, y1]^2)/(4*(-1 + \[Alpha]^2)^2) + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^3)/(3*(-1 + \[Alpha]^2)^2) - 
   (2*y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, y1]^3)/(3*(-1 + \[Alpha]^2)^2) + 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3)/(9*(-1 + \[Alpha]^2)^2) - 
   (y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^4)/(3*(-1 + \[Alpha]^2)^2) + 
   (y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]^4)/(3*(-1 + \[Alpha]^2)^2) - 
   (y1^2*\[Alpha]^2*G[0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]*G[0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (3*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]])/
    (4*(-1 + \[Alpha]^2)^2) - (11*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     G[0, \[Alpha]])/(6*(-1 + \[Alpha]^2)^2) + 
   (Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) - (713*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, \[Alpha]])/(1440*(-1 + \[Alpha]^2)^2) + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]*G[0, y1]*G[0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]*
     G[0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (3*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*G[0, \[Alpha]])/
    (2*(-1 + \[Alpha]^2)^2) + (11*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^2) - 
   (2*Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]^2*
     G[0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2*G[0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 - (3*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     G[0, \[Alpha]])/(2*(-1 + \[Alpha]^2)^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^3*G[0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3*
     G[0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^2) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^4*G[0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2)^2 - (3*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2)^2 - (y1^2*\[Alpha]^4*\[Epsilon]^2*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2)^2 - (7*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     G[0, \[Alpha]]^2)/(6*(-1 + \[Alpha]^2)^2) - 
   (9*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2)/
    (4*(-1 + \[Alpha]^2)^2) - (Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*
     G[0, \[Alpha]]^2)/(12*(-1 + \[Alpha]^2)^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2)^2 + (6*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     G[0, \[Alpha]]^2)/(-1 + \[Alpha]^2)^2 + 
   (2*y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, y1]*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2)^2 + (7*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]^2)/(3*(-1 + \[Alpha]^2)^2) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2)^2 - (6*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     G[0, \[Alpha]]^2)/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]]^2)/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3*
     G[0, \[Alpha]]^2)/(3*(-1 + \[Alpha]^2)^2) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]]^3)/(-1 + \[Alpha]^2)^2 - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]^3)/
    (3*(-1 + \[Alpha]^2)^2) - (4*y1^2*\[Alpha]^4*\[Epsilon]^3*
     G[0, \[Alpha]]^3)/(3*(-1 + \[Alpha]^2)^2) - 
   (19*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^3)/
    (18*(-1 + \[Alpha]^2)^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     G[0, \[Alpha]]^3)/(-1 + \[Alpha]^2)^2 + 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]^3)/
    (3*(-1 + \[Alpha]^2)^2) + (8*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]^3)/(3*(-1 + \[Alpha]^2)^2) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]]^3)/
    (-1 + \[Alpha]^2)^2 - (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]^4)/
    (3*(-1 + \[Alpha]^2)^2) - (5*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, \[Alpha]]^4)/(3*(-1 + \[Alpha]^2)^2) - 
   (y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]^4)/(-1 + \[Alpha]^2)^2 + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]^4)/
    (3*(-1 + \[Alpha]^2)^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, \[Alpha]]^5)/(3*(-1 + \[Alpha]^2)^2) + 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^2*(G[-1, \[Alpha]] + G[1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) + (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(6*(-1 + \[Alpha]^2)^2) - 
   (Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^3*(G[-1, \[Alpha]] + G[1, \[Alpha]]))/
    (6*(-1 + \[Alpha]^2)^2) + (13*Pi^4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(36*(-1 + \[Alpha]^2)^2) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*(G[-1, \[Alpha]] + 
      G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) - 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(G[-1, \[Alpha]] + 
      G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*(G[-1, \[Alpha]] + 
      G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) - 
   (Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) - 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (G[-1, \[Alpha]] + G[1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (4*y1^2*\[Alpha]^4*\[Epsilon]^2*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) + (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^2) + 
   (5*Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*G[0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 - (8*y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, y1]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (10*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) + (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]^2*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) + (8*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*G[0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, \[Alpha]]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (10*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) - (16*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     G[0, \[Alpha]]*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (16*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]]*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]^2*G[0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (8*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]^2*G[0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 - (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]^2*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^3*G[0, 0, \[Alpha]])/
    (3*(-1 + \[Alpha]^2)^2) - (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (2*G[0, -1, \[Alpha]] + 2*G[0, 1, \[Alpha]]))/(6*(-1 + \[Alpha]^2)^2) - 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[0, -1, \[Alpha]] + 
      2*G[0, 1, \[Alpha]]))/(6*(-1 + \[Alpha]^2)^2) - 
   (Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*(2*G[0, -1, \[Alpha]] + 
      2*G[0, 1, \[Alpha]]))/(6*(-1 + \[Alpha]^2)^2) + 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(2*G[0, -1, \[Alpha]] + 
      2*G[0, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) - 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[0, -1, \[Alpha]] + 2*G[0, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (y1^2*\[Alpha]^2*\[Epsilon]*(2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (5*y1^2*\[Alpha]^2*\[Epsilon]^2*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(2*(-1 + \[Alpha]^2)^2) - 
   (y1^2*\[Alpha]^4*\[Epsilon]^2*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(2*(-1 + \[Alpha]^2)^2) + 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(12*(-1 + \[Alpha]^2)^2) + 
   (9*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(8 - 8*\[Alpha]^2) + 
   (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(2*(2 - 2*\[Alpha]^2)) + 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(12*(-1 + \[Alpha]^2)^2) + 
   (5*Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(12*(-1 + \[Alpha]^2)^2) + 
   (3*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(4*(-1 + \[Alpha]^2)) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, y1]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (5*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, y1]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(6*(-1 + \[Alpha]^2)^2) + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]^2*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (5*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]^2*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^3*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, \[Alpha]]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (5*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, \[Alpha]]*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(6*(-1 + \[Alpha]^2)^2) - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (10*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*G[0, \[Alpha]]*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]^2*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (5*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]^2*(2*G[-1, 0, \[Alpha]] + 
      2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]^2*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^3*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^3*(G[-1, -1, \[Alpha]] + 
      G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + G[1, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) - (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (G[-1, -1, \[Alpha]] + G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + 
      G[1, 1, \[Alpha]]))/(2 - 2*\[Alpha]^2) - 
   (2*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*(G[-1, -1, \[Alpha]] + 
      G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + G[1, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) - (2*Pi^2*y1^2*\[Alpha]^4*\[Epsilon]^4*
     (G[-1, -1, \[Alpha]] + G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + 
      G[1, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) + 
   (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(G[-1, -1, \[Alpha]] + 
      G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + G[1, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) - (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, \[Alpha]]*(G[-1, -1, \[Alpha]] + G[-1, 1, \[Alpha]] + 
      G[1, -1, \[Alpha]] + G[1, 1, \[Alpha]]))/(3*(-1 + \[Alpha]^2)^2) - 
   (16*y1^2*\[Alpha]^2*\[Epsilon]^2*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 - (16*y1^2*\[Alpha]^2*\[Epsilon]^3*
     G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (16*y1^2*\[Alpha]^4*\[Epsilon]^3*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 - (20*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, 0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^2) + 
   (32*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (32*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 - (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (32*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 - (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (32*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (64*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]*G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (32*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*G[0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[0, 0, -1, \[Alpha]] + 4*G[0, 0, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) - (y1^2*\[Alpha]^2*\[Epsilon]^2*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (2*(-1 + \[Alpha]^2)^2) - (y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (2*(-1 + \[Alpha]^2)^2) - (y1^2*\[Alpha]^4*\[Epsilon]^3*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (2*(-1 + \[Alpha]^2)^2) - (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (24*(-1 + \[Alpha]^2)^2) + (y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]*(4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (4*G[0, -1, 0, \[Alpha]] + 4*G[0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[0, -1, -1, \[Alpha]] + 2*G[0, -1, 1, \[Alpha]] + 
      2*G[0, 1, -1, \[Alpha]] + 2*G[0, 1, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^2*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (5*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^4*\[Epsilon]^3*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (6*(-1 + \[Alpha]^2)^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (10*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (10*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]*(4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (4*G[-1, 0, 0, \[Alpha]] + 4*G[1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[-1, 0, -1, \[Alpha]] + 2*G[-1, 0, 1, \[Alpha]] + 
      2*G[1, 0, -1, \[Alpha]] + 2*G[1, 0, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^2*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (5*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^4*\[Epsilon]^3*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (5*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (6*(-1 + \[Alpha]^2)^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (10*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (4*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (10*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (2*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     G[0, \[Alpha]]*(2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     (2*G[-1, -1, 0, \[Alpha]] + 2*G[-1, 1, 0, \[Alpha]] + 
      2*G[1, -1, 0, \[Alpha]] + 2*G[1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (4*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (G[-1, -1, -1, \[Alpha]] + G[-1, -1, 1, \[Alpha]] + 
      G[-1, 1, -1, \[Alpha]] + G[-1, 1, 1, \[Alpha]] + 
      G[1, -1, -1, \[Alpha]] + G[1, -1, 1, \[Alpha]] + 
      G[1, 1, -1, \[Alpha]] + G[1, 1, 1, \[Alpha]]))/
    (3*(-1 + \[Alpha]^2)^2) + (64*y1^2*\[Alpha]^2*\[Epsilon]^3*
     G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (64*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, 0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (64*y1^2*\[Alpha]^4*\[Epsilon]^4*
     G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (128*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, 0, 0, 0, \[Alpha]])/
    (-1 + \[Alpha]^2)^2 + (128*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 + 
   (y1^2*\[Alpha]^2*\[Epsilon]^3*(8*G[0, 0, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[0, 0, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (y1^2*\[Alpha]^4*\[Epsilon]^4*(8*G[0, 0, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*(8*G[0, 0, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (8*G[0, 0, -1, 0, \[Alpha]] + 8*G[0, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^2*\[Epsilon]^3*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^2*\[Epsilon]^4*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^4*\[Epsilon]^4*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (8*G[0, -1, 0, 0, \[Alpha]] + 8*G[0, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^4*\[Epsilon]^4*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[0, -1, -1, 0, \[Alpha]] + 4*G[0, -1, 1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 0, \[Alpha]] + 4*G[0, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (30*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (2 - 2*\[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^4*\[Epsilon]^4*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (9*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (8*G[-1, 0, 0, 0, \[Alpha]] + 8*G[1, 0, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (6*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (2 - 2*\[Alpha]^2) + (y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^4*\[Epsilon]^4*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (9*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (2*(-1 + \[Alpha]^2)) - (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[-1, 0, -1, 0, \[Alpha]] + 4*G[-1, 0, 1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 0, \[Alpha]] + 4*G[1, 0, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (6*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (2 - 2*\[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^4*\[Epsilon]^4*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (9*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2) - (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (4*G[-1, -1, 0, 0, \[Alpha]] + 4*G[-1, 1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 0, 0, \[Alpha]] + 4*G[1, 1, 0, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (12*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (2 - 2*\[Alpha]^2) + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^4*\[Epsilon]^4*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     (2*G[-1, -1, -1, 0, \[Alpha]] + 2*G[-1, -1, 1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 0, \[Alpha]] + 2*G[-1, 1, 1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 0, \[Alpha]] + 2*G[1, -1, 1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 0, \[Alpha]] + 2*G[1, 1, 1, 0, \[Alpha]]))/
    (-1 + \[Alpha]^2)^2 - (256*y1^2*\[Alpha]^2*\[Epsilon]^4*
     G[0, 0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[0, 0, 0, -1, 0, \[Alpha]] + 
      16*G[0, 0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[0, 0, -1, 0, 0, \[Alpha]] + 
      16*G[0, 0, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[0, 0, -1, -1, 0, \[Alpha]] + 
      8*G[0, 0, -1, 1, 0, \[Alpha]] + 8*G[0, 0, 1, -1, 0, \[Alpha]] + 
      8*G[0, 0, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[0, -1, 0, 0, 0, \[Alpha]] + 
      16*G[0, 1, 0, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[0, -1, 0, -1, 0, \[Alpha]] + 
      8*G[0, -1, 0, 1, 0, \[Alpha]] + 8*G[0, 1, 0, -1, 0, \[Alpha]] + 
      8*G[0, 1, 0, 1, 0, \[Alpha]]))/(2*(-1 + \[Alpha]^2)^2) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[0, -1, -1, 0, 0, \[Alpha]] + 
      8*G[0, -1, 1, 0, 0, \[Alpha]] + 8*G[0, 1, -1, 0, 0, \[Alpha]] + 
      8*G[0, 1, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[0, -1, -1, -1, 0, \[Alpha]] + 
      4*G[0, -1, -1, 1, 0, \[Alpha]] + 4*G[0, -1, 1, -1, 0, \[Alpha]] + 
      4*G[0, -1, 1, 1, 0, \[Alpha]] + 4*G[0, 1, -1, -1, 0, \[Alpha]] + 
      4*G[0, 1, -1, 1, 0, \[Alpha]] + 4*G[0, 1, 1, -1, 0, \[Alpha]] + 
      4*G[0, 1, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*(16*G[-1, 0, 0, 0, 0, \[Alpha]] + 
      16*G[1, 0, 0, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[-1, 0, 0, -1, 0, \[Alpha]] + 
      8*G[-1, 0, 0, 1, 0, \[Alpha]] + 8*G[1, 0, 0, -1, 0, \[Alpha]] + 
      8*G[1, 0, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[-1, 0, -1, 0, 0, \[Alpha]] + 
      8*G[-1, 0, 1, 0, 0, \[Alpha]] + 8*G[1, 0, -1, 0, 0, \[Alpha]] + 
      8*G[1, 0, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, 0, -1, -1, 0, \[Alpha]] + 
      4*G[-1, 0, -1, 1, 0, \[Alpha]] + 4*G[-1, 0, 1, -1, 0, \[Alpha]] + 
      4*G[-1, 0, 1, 1, 0, \[Alpha]] + 4*G[1, 0, -1, -1, 0, \[Alpha]] + 
      4*G[1, 0, -1, 1, 0, \[Alpha]] + 4*G[1, 0, 1, -1, 0, \[Alpha]] + 
      4*G[1, 0, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*(8*G[-1, -1, 0, 0, 0, \[Alpha]] + 
      8*G[-1, 1, 0, 0, 0, \[Alpha]] + 8*G[1, -1, 0, 0, 0, \[Alpha]] + 
      8*G[1, 1, 0, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, -1, 0, -1, 0, \[Alpha]] + 
      4*G[-1, -1, 0, 1, 0, \[Alpha]] + 4*G[-1, 1, 0, -1, 0, \[Alpha]] + 
      4*G[-1, 1, 0, 1, 0, \[Alpha]] + 4*G[1, -1, 0, -1, 0, \[Alpha]] + 
      4*G[1, -1, 0, 1, 0, \[Alpha]] + 4*G[1, 1, 0, -1, 0, \[Alpha]] + 
      4*G[1, 1, 0, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*(4*G[-1, -1, -1, 0, 0, \[Alpha]] + 
      4*G[-1, -1, 1, 0, 0, \[Alpha]] + 4*G[-1, 1, -1, 0, 0, \[Alpha]] + 
      4*G[-1, 1, 1, 0, 0, \[Alpha]] + 4*G[1, -1, -1, 0, 0, \[Alpha]] + 
      4*G[1, -1, 1, 0, 0, \[Alpha]] + 4*G[1, 1, -1, 0, 0, \[Alpha]] + 
      4*G[1, 1, 1, 0, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 - 
   (8*y1^2*\[Alpha]^2*\[Epsilon]^4*(2*G[-1, -1, -1, -1, 0, \[Alpha]] + 
      2*G[-1, -1, -1, 1, 0, \[Alpha]] + 2*G[-1, -1, 1, -1, 0, \[Alpha]] + 
      2*G[-1, -1, 1, 1, 0, \[Alpha]] + 2*G[-1, 1, -1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, -1, 1, 0, \[Alpha]] + 2*G[-1, 1, 1, -1, 0, \[Alpha]] + 
      2*G[-1, 1, 1, 1, 0, \[Alpha]] + 2*G[1, -1, -1, -1, 0, \[Alpha]] + 
      2*G[1, -1, -1, 1, 0, \[Alpha]] + 2*G[1, -1, 1, -1, 0, \[Alpha]] + 
      2*G[1, -1, 1, 1, 0, \[Alpha]] + 2*G[1, 1, -1, -1, 0, \[Alpha]] + 
      2*G[1, 1, -1, 1, 0, \[Alpha]] + 2*G[1, 1, 1, -1, 0, \[Alpha]] + 
      2*G[1, 1, 1, 1, 0, \[Alpha]]))/(-1 + \[Alpha]^2)^2 + 
   (y1^2*\[Alpha]^2*\[Epsilon]^2*Zeta[3])/(-1 + \[Alpha]^2)^2 + 
   (9*y1^2*\[Alpha]^2*\[Epsilon]^3*Zeta[3])/(2*(-1 + \[Alpha]^2)^2) - 
   (5*y1^2*\[Alpha]^4*\[Epsilon]^3*Zeta[3])/(2*(-1 + \[Alpha]^2)^2) + 
   (19*Pi^2*y1^2*\[Alpha]^2*\[Epsilon]^4*Zeta[3])/(12*(-1 + \[Alpha]^2)^2) - 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, y1]*Zeta[3])/(-1 + \[Alpha]^2)^2 - 
   (9*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*Zeta[3])/(-1 + \[Alpha]^2)^2 + 
   (5*y1^2*\[Alpha]^4*\[Epsilon]^4*G[0, y1]*Zeta[3])/(-1 + \[Alpha]^2)^2 + 
   (2*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]^2*Zeta[3])/(-1 + \[Alpha]^2)^2 + 
   (5*y1^2*\[Alpha]^2*\[Epsilon]^3*G[0, \[Alpha]]*Zeta[3])/
    (-1 + \[Alpha]^2)^2 + (12*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*
     Zeta[3])/(-1 + \[Alpha]^2)^2 - (2*y1^2*\[Alpha]^4*\[Epsilon]^4*
     G[0, \[Alpha]]*Zeta[3])/(-1 + \[Alpha]^2)^2 - 
   (10*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*G[0, \[Alpha]]*Zeta[3])/
    (-1 + \[Alpha]^2)^2 + (8*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]^2*
     Zeta[3])/(-1 + \[Alpha]^2)^2 - (2*y1^2*\[Alpha]^2*\[Epsilon]^3*
     (G[-1, \[Alpha]] + G[1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2)^2 - 
   (6*y1^2*\[Alpha]^2*\[Epsilon]^4*(G[-1, \[Alpha]] + G[1, \[Alpha]])*
     Zeta[3])/(2 - 2*\[Alpha]^2) - (2*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (G[-1, \[Alpha]] + G[1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2)^2 - 
   (2*y1^2*\[Alpha]^4*\[Epsilon]^4*(G[-1, \[Alpha]] + G[1, \[Alpha]])*
     Zeta[3])/(-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, y1]*
     (G[-1, \[Alpha]] + G[1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2)^2 - 
   (4*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, \[Alpha]]*(G[-1, \[Alpha]] + 
      G[1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2)^2 - 
   (12*y1^2*\[Alpha]^2*\[Epsilon]^4*G[0, 0, \[Alpha]]*Zeta[3])/
    (-1 + \[Alpha]^2)^2 + (y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[0, -1, \[Alpha]] + 2*G[0, 1, \[Alpha]])*Zeta[3])/
    (-1 + \[Alpha]^2)^2 - (3*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (2*G[-1, 0, \[Alpha]] + 2*G[1, 0, \[Alpha]])*Zeta[3])/
    (-1 + \[Alpha]^2)^2 + (4*y1^2*\[Alpha]^2*\[Epsilon]^4*
     (G[-1, -1, \[Alpha]] + G[-1, 1, \[Alpha]] + G[1, -1, \[Alpha]] + 
      G[1, 1, \[Alpha]])*Zeta[3])/(-1 + \[Alpha]^2)^2 + 
   (9*y1^2*\[Alpha]^2*\[Epsilon]^4*Zeta[5])/(-1 + \[Alpha]^2)^2, 
 j[subBoundaryes, 3, 3] -> 
  (y1^2*\[Alpha]^2*(1 + \[Alpha]^2))/(4*(-1 + \[Alpha]^2)^2) - 
   (y1^2*\[Alpha]^4*G[0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
   \[Epsilon]*((y1^2*\[Alpha]^2*(-3 - 2*Pi^2*\[Alpha]^2 + 3*\[Alpha]^4))/
      (12*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*(1 - 7*\[Alpha]^2)*
       G[0, \[Alpha]])/(2*(-1 + \[Alpha]^2)^3) - 
     (2*y1^2*\[Alpha]^4*G[0, \[Alpha]]^2)/(-1 + \[Alpha]^2)^3 + 
     G[0, y1]*(-(y1^2*\[Alpha]^2*(1 + \[Alpha]^2))/(2*(-1 + \[Alpha]^2)^2) + 
       (2*y1^2*\[Alpha]^4*G[0, \[Alpha]])/(-1 + \[Alpha]^2)^3) + 
     (2*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (4*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (2*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3) + 
   \[Epsilon]^2*((Pi^2*y1^2*\[Alpha]^4*G[-1, \[Alpha]])/
      (3*(-1 + \[Alpha]^2)^3) - (y1^2*\[Alpha]^2*(-3 + 14*\[Alpha]^2 + 
        \[Alpha]^4)*G[0, \[Alpha]]^2)/(2*(-1 + \[Alpha]^2)^3) - 
     (2*y1^2*\[Alpha]^4*G[0, \[Alpha]]^3)/(-1 + \[Alpha]^2)^3 + 
     G[0, y1]^2*((y1^2*\[Alpha]^2*(1 + \[Alpha]^2))/(2*(-1 + \[Alpha]^2)^2) - 
       (2*y1^2*\[Alpha]^4*G[0, \[Alpha]])/(-1 + \[Alpha]^2)^3) + 
     (Pi^2*y1^2*\[Alpha]^4*G[1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*G[-1, 0, \[Alpha]])/
      (2*(-1 + \[Alpha]^2)^3) + (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + 
        \[Alpha]^4)*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*G[1, 0, \[Alpha]])/
      (2*(-1 + \[Alpha]^2)^3) + G[0, y1]*
      ((y1^2*\[Alpha]^2*(3 + 2*Pi^2*\[Alpha]^2 - 3*\[Alpha]^4))/
        (6*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*(-1 + 7*\[Alpha]^2)*
         G[0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^4*G[0, \[Alpha]]^2)/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3) + 
     G[0, \[Alpha]]*((y1^2*\[Alpha]^2*(2 - (10 + 3*Pi^2)*\[Alpha]^2))/
        (4*(-1 + \[Alpha]^2)^3) + (4*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3) - (4*y1^2*\[Alpha]^4*G[-1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[-1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (4*y1^2*\[Alpha]^4*G[-1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (2*y1^2*\[Alpha]^4*G[0, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (16*y1^2*\[Alpha]^4*G[0, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (2*y1^2*\[Alpha]^4*G[0, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (4*y1^2*\[Alpha]^4*G[1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (4*y1^2*\[Alpha]^4*G[1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + 
     (y1^2*(Pi^2*\[Alpha]^2*(-5 - 28*\[Alpha]^2 + 9*\[Alpha]^4) + 
        48*\[Alpha]^4*Zeta[3]))/(48*(-1 + \[Alpha]^2)^3)) + 
   \[Epsilon]^3*(-(y1^2*\[Alpha]^2*(-5 + 21*\[Alpha]^2 + 2*\[Alpha]^4)*
        G[0, \[Alpha]]^3)/(3*(-1 + \[Alpha]^2)^3) - 
     (4*y1^2*\[Alpha]^4*G[0, \[Alpha]]^4)/(3*(-1 + \[Alpha]^2)^3) + 
     G[0, y1]^3*(-(y1^2*\[Alpha]^2*(1 + \[Alpha]^2))/
        (3*(-1 + \[Alpha]^2)^2) + (4*y1^2*\[Alpha]^4*G[0, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3)) - (2*Pi^2*y1^2*\[Alpha]^4*
       G[-1, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(-3 + 5*(6 + Pi^2)*\[Alpha]^2 - 3*\[Alpha]^4)*
       G[-1, 0, \[Alpha]])/(6*(-1 + \[Alpha]^2)^3) - 
     (2*Pi^2*y1^2*\[Alpha]^4*G[-1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
     (Pi^2*y1^2*\[Alpha]^4*G[0, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(-12 + 5*(6 + Pi^2)*\[Alpha]^2 + 6*\[Alpha]^4)*
       G[0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
     (Pi^2*y1^2*\[Alpha]^4*G[0, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
     (2*Pi^2*y1^2*\[Alpha]^4*G[1, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(-3 + 5*(6 + Pi^2)*\[Alpha]^2 - 3*\[Alpha]^4)*
       G[1, 0, \[Alpha]])/(6*(-1 + \[Alpha]^2)^3) + 
     G[0, \[Alpha]]^2*(-(y1^2*\[Alpha]^2*(-9 + (30 + 7*Pi^2)*\[Alpha]^2 + 
           3*\[Alpha]^4))/(6*(-1 + \[Alpha]^2)^3) + 
       (4*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3) + 
     G[0, y1]^2*((y1^2*\[Alpha]^2*(-3 - 2*Pi^2*\[Alpha]^2 + 3*\[Alpha]^4))/
        (6*(-1 + \[Alpha]^2)^3) - (y1^2*\[Alpha]^2*(-1 + 7*\[Alpha]^2)*
         G[0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^4*G[0, \[Alpha]]^2)/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3) - 
     (2*Pi^2*y1^2*\[Alpha]^4*G[1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*G[-1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*G[0, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*G[1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[-1, -1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (16*y1^2*\[Alpha]^4*G[-1, -1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[-1, -1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[-1, 0, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (32*y1^2*\[Alpha]^4*G[-1, 0, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[-1, 0, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[-1, 1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (16*y1^2*\[Alpha]^4*G[-1, 1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[-1, 1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[0, -1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[0, -1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[0, -1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[0, 0, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (64*y1^2*\[Alpha]^4*G[0, 0, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[0, 0, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[0, 1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[0, 1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[0, 1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[1, -1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (16*y1^2*\[Alpha]^4*G[1, -1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[1, -1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[1, 0, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (32*y1^2*\[Alpha]^4*G[1, 0, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[1, 0, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[1, 1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (16*y1^2*\[Alpha]^4*G[1, 1, 0, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[1, 1, 1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (y1^2*\[Alpha]^2*G[1, \[Alpha]]*
       (Pi^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/
      (12*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*(-26*Pi^4*\[Alpha]^2 + 
        3*Pi^2*(-5 - 20*\[Alpha]^2 + 9*\[Alpha]^4) + 
        36*(3 + 14*\[Alpha]^2 - 5*\[Alpha]^4)*Zeta[3]))/
      (144*(-1 + \[Alpha]^2)^3) + G[0, y1]*
      ((y1^2*\[Alpha]^2*(-3 + 14*\[Alpha]^2 + \[Alpha]^4)*G[0, \[Alpha]]^2)/
        (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[0, \[Alpha]]^3)/
        (-1 + \[Alpha]^2)^3 - (2*Pi^2*y1^2*\[Alpha]^4*G[1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + 
          \[Alpha]^4)*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*G[0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + 
          \[Alpha]^4)*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       G[0, \[Alpha]]*((y1^2*\[Alpha]^2*(-2 + (10 + 3*Pi^2)*\[Alpha]^2))/
          (2*(-1 + \[Alpha]^2)^3) - (8*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/
          (-1 + \[Alpha]^2)^3 - (16*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/
          (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/
          (-1 + \[Alpha]^2)^3) + (8*y1^2*\[Alpha]^4*G[-1, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (16*y1^2*\[Alpha]^4*G[-1, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[-1, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[0, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (32*y1^2*\[Alpha]^4*G[0, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^4*G[0, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[1, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (16*y1^2*\[Alpha]^4*G[1, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[1, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (y1^2*\[Alpha]^2*
         (Pi^2*(5 + 28*\[Alpha]^2 - 9*\[Alpha]^4) - 48*\[Alpha]^2*Zeta[3]))/
        (24*(-1 + \[Alpha]^2)^3)) + G[-1, \[Alpha]]*
      ((-2*Pi^2*y1^2*\[Alpha]^4*G[0, y1])/(3*(-1 + \[Alpha]^2)^3) + 
       (2*Pi^2*y1^2*\[Alpha]^4*G[0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
       (y1^2*\[Alpha]^2*(Pi^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4) + 
          24*\[Alpha]^2*Zeta[3]))/(12*(-1 + \[Alpha]^2)^3)) + 
     G[0, \[Alpha]]*((2*Pi^2*y1^2*\[Alpha]^4*G[1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) - (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + 
          \[Alpha]^4)*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*G[0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + 
          \[Alpha]^4)*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[-1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[-1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[-1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^4*G[0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (32*y1^2*\[Alpha]^4*G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^4*G[0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (y1^2*\[Alpha]^2*(Pi^2*(5 - 63*\[Alpha]^2 + 4*\[Alpha]^4) + 
          120*\[Alpha]^2*Zeta[3]))/(24*(-1 + \[Alpha]^2)^3))) + 
   \[Epsilon]^4*(-(y1^2*\[Alpha]^2*(-7 + 28*\[Alpha]^2 + 3*\[Alpha]^4)*
        G[0, \[Alpha]]^4)/(6*(-1 + \[Alpha]^2)^3) - 
     (2*y1^2*\[Alpha]^4*G[0, \[Alpha]]^5)/(3*(-1 + \[Alpha]^2)^3) + 
     G[0, y1]^4*((y1^2*\[Alpha]^2*(1 + \[Alpha]^2))/(6*(-1 + \[Alpha]^2)^2) - 
       (2*y1^2*\[Alpha]^4*G[0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3)) + 
     G[0, y1]^3*((y1^2*\[Alpha]^2*(3 + 2*Pi^2*\[Alpha]^2 - 3*\[Alpha]^4))/
        (9*(-1 + \[Alpha]^2)^3) + (2*y1^2*\[Alpha]^2*(-1 + 7*\[Alpha]^2)*
         G[0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (8*y1^2*\[Alpha]^4*G[0, \[Alpha]]^2)/(3*(-1 + \[Alpha]^2)^3) - 
       (8*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
       (16*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
       (8*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3)) + 
     G[0, \[Alpha]]^3*(-(y1^2*\[Alpha]^2*(-30 + (90 + 19*Pi^2)*\[Alpha]^2 + 
           12*\[Alpha]^4))/(18*(-1 + \[Alpha]^2)^3) + 
       (8*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (16*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (8*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3)) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[-1, -1, -1, \[Alpha]])/
      (3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
       G[-1, -1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[-1, -1, 1, \[Alpha]])/
      (3*(-1 + \[Alpha]^2)^3) + (2*Pi^2*y1^2*\[Alpha]^4*
       G[-1, 0, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (2*y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
       G[-1, 0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (2*Pi^2*y1^2*\[Alpha]^4*G[-1, 0, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[-1, 1, -1, \[Alpha]])/
      (3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
       G[-1, 1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[-1, 1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (2*Pi^2*y1^2*\[Alpha]^4*G[0, -1, -1, \[Alpha]])/
      (3*(-1 + \[Alpha]^2)^3) - 
     (y1^2*\[Alpha]^2*(-12 + 5*(6 + Pi^2)*\[Alpha]^2 + 6*\[Alpha]^4)*
       G[0, -1, 0, \[Alpha]])/(6*(-1 + \[Alpha]^2)^3) + 
     (2*Pi^2*y1^2*\[Alpha]^4*G[0, -1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[0, 0, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
     (4*y1^2*\[Alpha]^2*(-12 + 5*(6 + Pi^2)*\[Alpha]^2 + 6*\[Alpha]^4)*
       G[0, 0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[0, 0, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (2*Pi^2*y1^2*\[Alpha]^4*G[0, 1, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
     (y1^2*\[Alpha]^2*(-12 + 5*(6 + Pi^2)*\[Alpha]^2 + 6*\[Alpha]^4)*
       G[0, 1, 0, \[Alpha]])/(6*(-1 + \[Alpha]^2)^3) + 
     (2*Pi^2*y1^2*\[Alpha]^4*G[0, 1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[1, -1, -1, \[Alpha]])/
      (3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
       G[1, -1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[1, -1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (2*Pi^2*y1^2*\[Alpha]^4*G[1, 0, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (2*y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
       G[1, 0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (2*Pi^2*y1^2*\[Alpha]^4*G[1, 0, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[1, 1, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
       G[1, 1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
     (4*Pi^2*y1^2*\[Alpha]^4*G[1, 1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[-1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (32*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
       G[0, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
       G[1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, -1, -1, -1, 0, \[Alpha]])/
      (-1 + \[Alpha]^2)^3 - (32*y1^2*\[Alpha]^4*G[-1, -1, -1, 0, 0, 
        \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, -1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, -1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (64*y1^2*\[Alpha]^4*G[-1, -1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, -1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, -1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[-1, -1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, -1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, 0, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 0, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, 0, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 0, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (128*y1^2*\[Alpha]^4*G[-1, 0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 0, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, 0, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 0, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, 0, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[-1, 1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, 1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (64*y1^2*\[Alpha]^4*G[-1, 1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[-1, 1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[-1, 1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[-1, 1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, -1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, -1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, -1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^4*G[0, -1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[0, -1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^4*G[0, -1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, -1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, -1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, -1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, 0, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[0, 0, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, 0, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[0, 0, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (256*y1^2*\[Alpha]^4*G[0, 0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[0, 0, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, 0, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[0, 0, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, 0, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, 1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, 1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, 1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^4*G[0, 1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[0, 1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (4*y1^2*\[Alpha]^4*G[0, 1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, 1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[0, 1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[0, 1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, -1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[1, -1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, -1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, -1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (64*y1^2*\[Alpha]^4*G[1, -1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, -1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, -1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[1, -1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, -1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, 0, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 0, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, 0, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 0, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (128*y1^2*\[Alpha]^4*G[1, 0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 0, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, 0, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 0, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, 0, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[1, 1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, 1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (64*y1^2*\[Alpha]^4*G[1, 1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (8*y1^2*\[Alpha]^4*G[1, 1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (32*y1^2*\[Alpha]^4*G[1, 1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
     (16*y1^2*\[Alpha]^4*G[1, 1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
     (y1^2*\[Alpha]^2*G[-1, -1, \[Alpha]]*
       (Pi^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/
      (6*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*G[-1, 1, \[Alpha]]*
       (Pi^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/
      (6*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*G[1, -1, \[Alpha]]*
       (Pi^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/
      (6*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*G[1, 1, \[Alpha]]*
       (Pi^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/
      (6*(-1 + \[Alpha]^2)^3) + (y1^2*G[0, 0, \[Alpha]]*
       (5*Pi^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4) - 
        72*\[Alpha]^4*Zeta[3]))/(6*(-1 + \[Alpha]^2)^3) - 
     (y1^2*G[0, -1, \[Alpha]]*(Pi^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + 
          \[Alpha]^4) - 12*\[Alpha]^4*Zeta[3]))/(6*(-1 + \[Alpha]^2)^3) - 
     (y1^2*G[0, 1, \[Alpha]]*(Pi^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + 
          \[Alpha]^4) - 12*\[Alpha]^4*Zeta[3]))/(6*(-1 + \[Alpha]^2)^3) - 
     (y1^2*G[-1, 0, \[Alpha]]*(5*Pi^2*(\[Alpha]^2 - 14*\[Alpha]^4 + 
          \[Alpha]^6) + 144*\[Alpha]^4*Zeta[3]))/(24*(-1 + \[Alpha]^2)^3) - 
     (y1^2*G[1, 0, \[Alpha]]*(5*Pi^2*(\[Alpha]^2 - 14*\[Alpha]^4 + 
          \[Alpha]^6) + 144*\[Alpha]^4*Zeta[3]))/(24*(-1 + \[Alpha]^2)^3) + 
     (y1^2*\[Alpha]^2*G[1, \[Alpha]]*(13*Pi^4*\[Alpha]^2 - 
        3*Pi^2*(1 - 10*\[Alpha]^2 + \[Alpha]^4) + 
        18*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*Zeta[3]))/
      (36*(-1 + \[Alpha]^2)^3) + G[0, y1]^2*
      (-((y1^2*\[Alpha]^2*(-3 + 14*\[Alpha]^2 + \[Alpha]^4)*G[0, \[Alpha]]^2)/
         (-1 + \[Alpha]^2)^3) - (4*y1^2*\[Alpha]^4*G[0, \[Alpha]]^3)/
        (-1 + \[Alpha]^2)^3 + (2*Pi^2*y1^2*\[Alpha]^4*G[1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) - (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + 
          \[Alpha]^4)*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*G[0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + 
          \[Alpha]^4)*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       G[0, \[Alpha]]*((y1^2*\[Alpha]^2*(2 - (10 + 3*Pi^2)*\[Alpha]^2))/
          (2*(-1 + \[Alpha]^2)^3) + (8*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/
          (-1 + \[Alpha]^2)^3 + (16*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/
          (-1 + \[Alpha]^2)^3 + (8*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/
          (-1 + \[Alpha]^2)^3) - (8*y1^2*\[Alpha]^4*G[-1, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (16*y1^2*\[Alpha]^4*G[-1, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[-1, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (4*y1^2*\[Alpha]^4*G[0, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (32*y1^2*\[Alpha]^4*G[0, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (4*y1^2*\[Alpha]^4*G[0, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[1, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (16*y1^2*\[Alpha]^4*G[1, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[1, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (y1^2*\[Alpha]^2*
         (Pi^2*(-5 - 28*\[Alpha]^2 + 9*\[Alpha]^4) + 48*\[Alpha]^2*Zeta[3]))/
        (24*(-1 + \[Alpha]^2)^3)) + G[0, \[Alpha]]^2*
      ((2*Pi^2*y1^2*\[Alpha]^4*G[1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
       (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*G[-1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (4*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + 
          \[Alpha]^4)*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*G[1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[-1, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (16*y1^2*\[Alpha]^4*G[-1, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[-1, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (4*y1^2*\[Alpha]^4*G[0, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (32*y1^2*\[Alpha]^4*G[0, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (4*y1^2*\[Alpha]^4*G[0, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[1, -1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (16*y1^2*\[Alpha]^4*G[1, 0, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 - (8*y1^2*\[Alpha]^4*G[1, 1, 0, \[Alpha]])/
        (-1 + \[Alpha]^2)^3 + (y1^2*\[Alpha]^2*
         (-(Pi^2*(-15 + 98*\[Alpha]^2 + \[Alpha]^4)) + 192*\[Alpha]^2*
           Zeta[3]))/(24*(-1 + \[Alpha]^2)^3)) + 
     G[0, \[Alpha]]*((-4*Pi^2*y1^2*\[Alpha]^4*G[-1, -1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*
         (-3 + 5*(6 + Pi^2)*\[Alpha]^2 - 3*\[Alpha]^4)*G[-1, 0, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) - (4*Pi^2*y1^2*\[Alpha]^4*G[-1, 1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) - (2*Pi^2*y1^2*\[Alpha]^4*G[0, -1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) + (2*y1^2*\[Alpha]^2*
         (-12 + 5*(6 + Pi^2)*\[Alpha]^2 + 6*\[Alpha]^4)*G[0, 0, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) - (2*Pi^2*y1^2*\[Alpha]^4*G[0, 1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) - (4*Pi^2*y1^2*\[Alpha]^4*G[1, -1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) + (y1^2*\[Alpha]^2*
         (-3 + 5*(6 + Pi^2)*\[Alpha]^2 - 3*\[Alpha]^4)*G[1, 0, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) - (4*Pi^2*y1^2*\[Alpha]^4*G[1, 1, \[Alpha]])/
        (3*(-1 + \[Alpha]^2)^3) + (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + 
          \[Alpha]^4)*G[-1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[-1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[-1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
         G[0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
         G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
         G[0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[-1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (32*y1^2*\[Alpha]^4*G[-1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[-1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[-1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (64*y1^2*\[Alpha]^4*G[-1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[-1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[-1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (32*y1^2*\[Alpha]^4*G[-1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[-1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[0, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[0, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[0, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[0, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (128*y1^2*\[Alpha]^4*G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[0, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[0, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[0, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[0, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (32*y1^2*\[Alpha]^4*G[1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (64*y1^2*\[Alpha]^4*G[1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (8*y1^2*\[Alpha]^4*G[1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (32*y1^2*\[Alpha]^4*G[1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^4*G[1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (y1^2*\[Alpha]^2*G[1, \[Alpha]]*(Pi^2*(1 - 14*\[Alpha]^2 + 
            \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/(6*(-1 + \[Alpha]^2)^3) + 
       (y1^2*\[Alpha]^2*(-713*Pi^4*\[Alpha]^2 + 60*Pi^2*(5 - 45*\[Alpha]^2 + 
            4*\[Alpha]^4) - 720*(3 - 35*\[Alpha]^2 + 2*\[Alpha]^4)*Zeta[3]))/
        (1440*(-1 + \[Alpha]^2)^3)) + G[-1, \[Alpha]]*
      ((2*Pi^2*y1^2*\[Alpha]^4*G[0, y1]^2)/(3*(-1 + \[Alpha]^2)^3) + 
       (2*Pi^2*y1^2*\[Alpha]^4*G[0, \[Alpha]]^2)/(3*(-1 + \[Alpha]^2)^3) - 
       (y1^2*\[Alpha]^2*G[0, \[Alpha]]*(Pi^2*(1 - 14*\[Alpha]^2 + 
            \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/(6*(-1 + \[Alpha]^2)^3) + 
       (y1^2*\[Alpha]^2*(13*Pi^4*\[Alpha]^2 - 3*Pi^2*(1 - 10*\[Alpha]^2 + 
            \[Alpha]^4) + 18*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*Zeta[3]))/
        (36*(-1 + \[Alpha]^2)^3) + G[0, y1]*
        ((-4*Pi^2*y1^2*\[Alpha]^4*G[0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
         (y1^2*\[Alpha]^2*(Pi^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4) + 
            24*\[Alpha]^2*Zeta[3]))/(6*(-1 + \[Alpha]^2)^3))) + 
     G[0, y1]*((2*y1^2*\[Alpha]^2*(-5 + 21*\[Alpha]^2 + 2*\[Alpha]^4)*
         G[0, \[Alpha]]^3)/(3*(-1 + \[Alpha]^2)^3) + 
       (8*y1^2*\[Alpha]^4*G[0, \[Alpha]]^4)/(3*(-1 + \[Alpha]^2)^3) + 
       (4*Pi^2*y1^2*\[Alpha]^4*G[-1, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
         G[-1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (4*Pi^2*y1^2*\[Alpha]^4*G[-1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (2*Pi^2*y1^2*\[Alpha]^4*G[0, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
       (2*y1^2*\[Alpha]^2*(-12 + 5*(6 + Pi^2)*\[Alpha]^2 + 6*\[Alpha]^4)*
         G[0, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (2*Pi^2*y1^2*\[Alpha]^4*G[0, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (4*Pi^2*y1^2*\[Alpha]^4*G[1, -1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       (y1^2*\[Alpha]^2*(3 - 5*(6 + Pi^2)*\[Alpha]^2 + 3*\[Alpha]^4)*
         G[1, 0, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
       G[0, \[Alpha]]^2*((y1^2*\[Alpha]^2*(-9 + (30 + 7*Pi^2)*\[Alpha]^2 + 
            3*\[Alpha]^4))/(3*(-1 + \[Alpha]^2)^3) - 
         (8*y1^2*\[Alpha]^4*G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
         (16*y1^2*\[Alpha]^4*G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
         (8*y1^2*\[Alpha]^4*G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3) + 
       (4*Pi^2*y1^2*\[Alpha]^4*G[1, 1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) - 
       (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[-1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[-1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[-1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
         G[0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (16*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
         G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (2*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
         G[0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (4*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
         G[1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[-1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (32*y1^2*\[Alpha]^4*G[-1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[-1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[-1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (64*y1^2*\[Alpha]^4*G[-1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[-1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[-1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (32*y1^2*\[Alpha]^4*G[-1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[-1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[0, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[0, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[0, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[0, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (128*y1^2*\[Alpha]^4*G[0, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[0, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[0, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[0, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[0, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[1, -1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (32*y1^2*\[Alpha]^4*G[1, -1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[1, -1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[1, 0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (64*y1^2*\[Alpha]^4*G[1, 0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (8*y1^2*\[Alpha]^4*G[1, 0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[1, 1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (32*y1^2*\[Alpha]^4*G[1, 1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
       (16*y1^2*\[Alpha]^4*G[1, 1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
       (y1^2*\[Alpha]^2*G[1, \[Alpha]]*(Pi^2*(1 - 14*\[Alpha]^2 + 
            \[Alpha]^4) + 24*\[Alpha]^2*Zeta[3]))/(6*(-1 + \[Alpha]^2)^3) + 
       (y1^2*\[Alpha]^2*(26*Pi^4*\[Alpha]^2 + Pi^2*(15 + 60*\[Alpha]^2 - 
            27*\[Alpha]^4) + 36*(-3 - 14*\[Alpha]^2 + 5*\[Alpha]^4)*Zeta[3]))/
        (72*(-1 + \[Alpha]^2)^3) + G[0, \[Alpha]]*
        ((-4*Pi^2*y1^2*\[Alpha]^4*G[1, \[Alpha]])/(3*(-1 + \[Alpha]^2)^3) + 
         (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
           G[-1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
         (8*y1^2*\[Alpha]^2*(-2 + 7*\[Alpha]^2 + \[Alpha]^4)*
           G[0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (2*y1^2*\[Alpha]^2*(1 - 14*\[Alpha]^2 + \[Alpha]^4)*
           G[1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (16*y1^2*\[Alpha]^4*G[-1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (32*y1^2*\[Alpha]^4*G[-1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (16*y1^2*\[Alpha]^4*G[-1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (8*y1^2*\[Alpha]^4*G[0, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (64*y1^2*\[Alpha]^4*G[0, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (8*y1^2*\[Alpha]^4*G[0, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (16*y1^2*\[Alpha]^4*G[1, -1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (32*y1^2*\[Alpha]^4*G[1, 0, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 + 
         (16*y1^2*\[Alpha]^4*G[1, 1, 0, \[Alpha]])/(-1 + \[Alpha]^2)^3 - 
         (y1^2*\[Alpha]^2*(Pi^2*(5 - 63*\[Alpha]^2 + 4*\[Alpha]^4) + 
            120*\[Alpha]^2*Zeta[3]))/(12*(-1 + \[Alpha]^2)^3))) + 
     (y1^2*\[Alpha]^2*(Pi^4*(-193 - 3640*\[Alpha]^2 + 713*\[Alpha]^4) + 
        9120*Pi^2*\[Alpha]^2*Zeta[3] - 1440*(-3*Zeta[3] + 
          5*\[Alpha]^4*Zeta[3] - 2*\[Alpha]^2*(5*Zeta[3] + 18*Zeta[5]))))/
      (5760*(-1 + \[Alpha]^2)^3))}


==> anc/banana-results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    129451,       3239]
NotebookOptionsPosition[    126149,       3171]
NotebookOutlinePosition[    126483,       3186]
CellTagsIndexPosition[    126440,       3183]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Format ", "Section",
 CellChangeTimes->{{3.81149446331539*^9, 
  3.81149448263385*^9}},ExpressionUUID->"97c1d1a5-bfac-40aa-aa3d-\
b517cec641d8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"Omega", "[", "a_", "]"}], "]"}], ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[CapitalOmega]", ",", "a"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"w", "[", 
     RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"SubsuperscriptBox", "[", 
     RowBox[{"\[Omega]", ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"zeta", "[", 
     RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"SubsuperscriptBox", "[", 
     RowBox[{"\[Zeta]", ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"eta", "[", 
     RowBox[{"a_List", ",", "b_List"}], "]"}], "]"}], ":=", 
   RowBox[{"DisplayForm", "@", 
    RowBox[{"SubsuperscriptBox", "[", 
     RowBox[{"\[Eta]", ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "a"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}], ",", 
      RowBox[{"DisplayForm", "@", 
       RowBox[{"RowBox", "@", 
        RowBox[{"Delete", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"#", ",", "\"\<,\>\""}], "}"}], "&"}], "/@", "b"}], 
           "]"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}]}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", 
    RowBox[{"Theta", "[", "a_", "]"}], "]"}], ":=", 
   RowBox[{"Subscript", "[", 
    RowBox[{"\[CapitalTheta]", ",", "a"}], "]"}]}], ";"}]}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.809620988611068*^9, 3.809621050356114*^9}, {
  3.809686769212076*^9, 3.809686776542049*^9}, {3.809700513193879*^9, 
  3.8097005541796293`*^9}, {3.809700599273944*^9, 3.80970064011473*^9}, {
  3.8097007440275507`*^9, 3.809700760314801*^9}, {3.80970096151295*^9, 
  3.8097009650663157`*^9}, {3.809701072882773*^9, 3.80970111087529*^9}, {
  3.809701248395727*^9, 3.809701284776902*^9}, {3.8097805417976*^9, 
  3.8097805647664967`*^9}, {3.810141554701559*^9, 3.810141555321898*^9}, {
  3.811084308874399*^9, 3.8110843309111757`*^9}, {3.811084377960414*^9, 
  3.8110843804416723`*^9}, {3.811349709485847*^9, 3.811349753111038*^9}, {
  3.811352618713118*^9, 3.8113526398428164`*^9}, {3.828718507072638*^9, 
  3.828718507374995*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"430a3ab5-d842-41a4-a5ad-6644ccb887c4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Notation ", "Section",
 CellChangeTimes->{{3.811443340452138*^9, 
  3.8114433516869383`*^9}},ExpressionUUID->"b9189c4d-c9fe-47d7-b861-\
0dc9b2790073"],

Cell[CellGroupData[{

Cell["y, x variables", "Subsection",
 CellChangeTimes->{{3.811495143955955*^9, 3.81149517796558*^9}, {
   3.8114953308206167`*^9, 3.81149533136623*^9}, 
   3.828718486502393*^9},ExpressionUUID->"aeed6d21-e2a5-4382-a04b-\
26b2abab5390"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["y", 
     RowBox[{"1", ",", "2"}]], "2"], "=", 
   FractionBox["1", 
    RowBox[{
     SubscriptBox["t", 
      RowBox[{"1", ",", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SubscriptBox["t", 
        RowBox[{"1", ",", "2"}]]}], ")"}]}]]}], ",", " ", 
  RowBox[{"x", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"s", "-", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["y", "1"], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Alpha]", "2"]}], ")"}]}], "+", 
      SqrtBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SuperscriptBox[
          SubscriptBox["y", "1"], "4"], " ", 
         SuperscriptBox["\[Alpha]", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"s", "-", 
           RowBox[{
            SuperscriptBox[
             SubscriptBox["y", "1"], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]}], ")"}], "2"]}]]}], 
     
     RowBox[{"2", 
      SuperscriptBox[
       SubscriptBox["y", "1"], "2"], " ", "\[Alpha]"}]]}]}], ",", " ", 
  RowBox[{"\[Alpha]", " ", "=", " ", 
   FractionBox[
    SubscriptBox["y", "2"], 
    SubscriptBox["y", "1"]]}]}]], "Text",
 CellChangeTimes->{{3.811495339526703*^9, 3.8114953433334503`*^9}, {
  3.811495583056485*^9, 3.811495596452215*^9}, {3.8114956470017357`*^9, 
  3.8114956842012033`*^9}, {3.81487193780606*^9, 3.814871941174307*^9}, {
  3.828718456920006*^9, 3.8287184728147917`*^9}, {3.828719447706253*^9, 
  3.828719476158173*^9}, {3.828721273501337*^9, 
  3.828721286655423*^9}},ExpressionUUID->"61bdab3e-7bdf-4096-985d-\
219d6b775960"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Jacobian for t to y transition", "Subsection",
 CellChangeTimes->{{3.811493674955415*^9, 
  3.811493701840975*^9}},ExpressionUUID->"3388e153-f5c8-4e76-9497-\
16de0972401e"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["J", "y"], "=", 
  FractionBox["4", 
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["y", "2"], "-", "4"}]]}]]}]], "Text",
 CellChangeTimes->{{3.811493728207725*^9, 
  3.811493758599763*^9}},ExpressionUUID->"498d3d60-6cb1-4f18-9e4e-\
fb468c941ef7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalPsi]  1-forms", "Subsection",
 CellChangeTimes->{{3.811443373454492*^9, 3.81144338560557*^9}, {
   3.811497906783832*^9, 3.811497912760235*^9}, 
   3.828720741372169*^9},ExpressionUUID->"98db719a-8aed-400c-993f-\
6501bb00ab85"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[CapitalPsi]", 
    RowBox[{"\[PlusMinus]", "n"}]], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      SubscriptBox["y", "1"], "2"], 
     SubscriptBox["J", 
      SubscriptBox["y", "1"]], 
     SubscriptBox["J", 
      SubscriptBox["y", "2"]], 
     SubscriptBox["dy", "1"], 
     SubscriptBox["dy", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "\[MinusPlus]", "1"}], ")"}], "n"]]}], ",", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["\[CapitalPsi]", 
     RowBox[{"\[PlusMinus]", "n"}]], "m"], "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Alpha]", "m"], " ", 
     SuperscriptBox[
      SubscriptBox["y", "1"], "2"], 
     SubscriptBox["J", 
      SubscriptBox["y", "1"]], 
     SubscriptBox["J", 
      SubscriptBox["y", "2"]], 
     SubscriptBox["dy", "1"], 
     SubscriptBox["dy", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", "\[MinusPlus]", "1"}], ")"}], "n"]]}]}]], "Text",
 CellChangeTimes->{{3.811443396584516*^9, 3.811443516462721*^9}, {
  3.811493055708866*^9, 3.811493114737115*^9}, {3.811493653059534*^9, 
  3.811493667472062*^9}, {3.8114937638962603`*^9, 3.811493766248582*^9}, {
  3.811493906071973*^9, 3.8114939304268312`*^9}, {3.828720781160514*^9, 
  3.828720788341896*^9}, {3.828720818362165*^9, 
  3.828720893519017*^9}},ExpressionUUID->"fe8714c0-18e1-4aa9-86d8-\
139ba3b9e0b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Omega]  1-forms", "Subsection",
 CellChangeTimes->{{3.811497864769136*^9, 3.811497923408407*^9}, {
  3.828720974989439*^9, 
  3.828721000069557*^9}},ExpressionUUID->"f449cc73-bdfd-4066-ad9a-\
009fbd35e928"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubsuperscriptBox["\[Omega]", "a", "x"], "=", 
   FractionBox["dx", 
    RowBox[{"x", "-", "a"}]]}], ",", " ", 
  RowBox[{
   SubsuperscriptBox["\[Omega]", "a", 
    RowBox[{"\[Alpha]", " "}]], "=", 
   FractionBox[
    RowBox[{"d\[Alpha]", " "}], 
    RowBox[{"\[Alpha]", " ", "-", "a"}]]}], ",", " ", 
  RowBox[{
   SubsuperscriptBox["\[Omega]", "a", 
    SubscriptBox["y", "1"]], "=", 
   FractionBox[
    SubscriptBox["dy", "1"], 
    RowBox[{"s", "-", "a"}]]}], ",", " ", 
  RowBox[{
   SubsuperscriptBox["\[Omega]", 
    RowBox[{"a", ",", "b"}], "s"], "=", 
   FractionBox["ds", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s", "-", "a"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"x", "-", "b"}], ")"}]}]]}], ","}]], "Text",
 CellChangeTimes->{{3.8114979982719393`*^9, 3.811498282317244*^9}, 
   3.811498583784135*^9, {3.828720904086753*^9, 
   3.8287209664380293`*^9}},ExpressionUUID->"d5940f17-9950-4da6-b77a-\
880b396f2a22"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Banana", "Section",
 CellChangeTimes->{{3.811493934760556*^9, 3.811493951971204*^9}, {
  3.8287185143263083`*^9, 
  3.8287185163980703`*^9}},ExpressionUUID->"5af91e3a-9590-4edc-9000-\
a9fb715cfd79"],

Cell[CellGroupData[{

Cell["canonical form", "Subsubsection",
 CellChangeTimes->{{3.81455121213315*^9, 
  3.8145512217240257`*^9}},ExpressionUUID->"b8b8d9f8-a397-4c39-a3b2-\
c52a7618e735"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Mcanonical", "=", 
  RowBox[{"Get", "[", "\"\<Data/Mbanana2x2.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814551246844717*^9, 3.8145512609441547`*^9}, {
  3.814551450091394*^9, 3.81455151078743*^9}, {3.814551561214509*^9, 
  3.8145515667748613`*^9}, {3.818246208090179*^9, 3.818246208995181*^9}, {
  3.8287187502722597`*^9, 3.8287187759952507`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"fb67a2ab-7baa-4a8d-b9f5-e7f9359084d9"],

Cell[BoxData["\<\"Matrix for the differential systems wrt x in epsilon form \
for the case of banana.\"\>"], "Print",
 CellChangeTimes->{3.828718777253767*^9, 3.828718907633767*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"2e974c40-4a5d-4fd6-98b8-2add0f63e304"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", 
          RowBox[{"x", " ", "y2"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"89", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"32", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"24", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"55", " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"14", " ", "x", " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"112", " ", 
         SuperscriptBox["x", "2"], " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["x", "3"], " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"4", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"49", " ", "x", " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"84", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"84", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"42", " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"84", " ", "x", " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"84", " ", 
         SuperscriptBox["x", "3"], " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["x", "4"], " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}]}], ")"}]}], ",", 
     FractionBox[
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"y1", "-", "y2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"y2", "+", 
         RowBox[{"7", " ", "x", " ", "y2"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y2"}], "+", 
         RowBox[{"5", " ", "y1", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"10", " ", "x", " ", "y1", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["x", "2"], " ", "y1", " ", 
          SuperscriptBox["y2", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "y1"}], "+", 
         RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "y1"}], "+", 
         RowBox[{"x", " ", "y2"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "x", " ", "y1"}], "-", "y2", "-", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "y2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y1", "2"], " ", "y2"}], "+", 
         RowBox[{"4", " ", "x", " ", 
          SuperscriptBox["y1", "2"], " ", "y2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "2"], " ", "y2"}], "+", 
         RowBox[{"2", " ", "y1", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"4", " ", "x", " ", "y1", " ", 
          SuperscriptBox["y2", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], " ", "y1", " ", 
          SuperscriptBox["y2", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
      RowBox[{"x", " ", "y1", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "y1"}], "+", 
         RowBox[{"x", " ", "y2"}]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "x", " ", 
             SuperscriptBox["y1", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "4"]}], "+", 
            RowBox[{"54", " ", "x", " ", 
             SuperscriptBox["y1", "6"]}], "+", 
            RowBox[{"30", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "6"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["y1", "3"], " ", "y2"}], "+", 
            RowBox[{"20", " ", "x", " ", 
             SuperscriptBox["y1", "3"], " ", "y2"}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "3"], " ", "y2"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", "y2"}], "-", 
            RowBox[{"38", " ", 
             SuperscriptBox["y1", "5"], " ", "y2"}], "+", 
            RowBox[{"329", " ", "x", " ", 
             SuperscriptBox["y1", "5"], " ", "y2"}], "-", 
            RowBox[{"118", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "5"], " ", "y2"}], "-", 
            RowBox[{"35", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "5"], " ", "y2"}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "5"], " ", "y2"}], "-", 
            RowBox[{"48", " ", 
             SuperscriptBox["y1", "7"], " ", "y2"}], "-", 
            RowBox[{"84", " ", "x", " ", 
             SuperscriptBox["y1", "7"], " ", "y2"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "7"], " ", "y2"}], "+", 
            RowBox[{"84", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "7"], " ", "y2"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "7"], " ", "y2"}], "-", 
            RowBox[{"20", " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"18", " ", "x", " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"10", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"193", " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"128", " ", "x", " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"417", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["y1", "6"], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"14", " ", "x", " ", 
             SuperscriptBox["y1", "6"], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "6"], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "6"], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "6"], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"24", " ", "y1", " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{"15", " ", "x", " ", "y1", " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["x", "2"], " ", "y1", " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{"516", " ", "x", " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"90", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{"72", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{"122", " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{"210", " ", "x", " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"34", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"210", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"88", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "5"], " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"21", " ", "x", " ", 
             SuperscriptBox["y2", "4"]}], "-", 
            RowBox[{"234", " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "4"]}], "+", 
            RowBox[{"33", " ", "x", " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "4"]}], "-", 
            RowBox[{"372", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "4"]}], "+", 
            RowBox[{"51", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "4"]}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "4"]}], "-", 
            RowBox[{"118", " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "4"]}], "-", 
            RowBox[{"280", " ", "x", " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "4"]}], "-", 
            RowBox[{"44", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "4"]}], "+", 
            RowBox[{"280", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "4"]}], "+", 
            RowBox[{"162", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "4"], " ", 
             SuperscriptBox["y2", "4"]}], "+", 
            RowBox[{"21", " ", "y1", " ", 
             SuperscriptBox["y2", "5"]}], "+", 
            RowBox[{"210", " ", "x", " ", "y1", " ", 
             SuperscriptBox["y2", "5"]}], "-", 
            RowBox[{"21", " ", 
             SuperscriptBox["x", "2"], " ", "y1", " ", 
             SuperscriptBox["y2", "5"]}], "+", 
            RowBox[{"84", " ", 
             SuperscriptBox["x", "3"], " ", "y1", " ", 
             SuperscriptBox["y2", "5"]}], "+", 
            RowBox[{"126", " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "5"]}], "+", 
            RowBox[{"294", " ", "x", " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "5"]}], "+", 
            RowBox[{"42", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "5"]}], "-", 
            RowBox[{"294", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "5"]}], "-", 
            RowBox[{"168", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "3"], " ", 
             SuperscriptBox["y2", "5"]}], "-", 
            RowBox[{"168", " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "6"]}], "-", 
            RowBox[{"294", " ", "x", " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "6"]}], "+", 
            RowBox[{"42", " ", 
             SuperscriptBox["x", "2"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "6"]}], "+", 
            RowBox[{"294", " ", 
             SuperscriptBox["x", "3"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "6"]}], "+", 
            RowBox[{"126", " ", 
             SuperscriptBox["x", "4"], " ", 
             SuperscriptBox["y1", "2"], " ", 
             SuperscriptBox["y2", "6"]}]}], ")"}], " ", "\[Epsilon]"}], ")"}],
         "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "y1"}], "+", 
            RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "y1"}], "+", 
            RowBox[{"x", " ", "y2"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", 
          RowBox[{"x", " ", "y2"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"98", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"7", " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["x", "2"], " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"108", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"7", " ", "x", " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"98", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"6", " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"88", " ", "x", " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "2"], " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", " ", "y1", " ", 
        RowBox[{"(", 
         RowBox[{"y1", "-", "y2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", 
          RowBox[{"x", " ", "y2"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "x"}], " ", 
         SuperscriptBox["y1", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"14", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"y1", " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"x", " ", "y1", " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y1", "3"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"28", " ", "x", " ", 
         SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"14", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"28", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"10", " ", "y1", " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"2", " ", "x", " ", "y1", " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["x", "2"], " ", "y1", " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"28", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"28", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "x"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "y1"}], "+", 
           RowBox[{"7", " ", "y2"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", 
          RowBox[{"x", " ", "y2"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", " ", "x", " ", 
         SuperscriptBox["y1", "6"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"272", " ", "x", " ", 
         SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"94", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["y1", "7"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"258", " ", "x", " ", 
         SuperscriptBox["y1", "7"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "7"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"162", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "7"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"184", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"1291", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"508", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"133", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"362", " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"1353", " ", "x", " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"538", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"117", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"240", " ", 
         SuperscriptBox["y1", "8"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"420", " ", "x", " ", 
         SuperscriptBox["y1", "8"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "8"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"420", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "8"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "8"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"824", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"286", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"1528", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"122", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"936", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"689", " ", "x", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"2094", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"151", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"90", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"20", " ", 
         SuperscriptBox["y1", "7"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"70", " ", "x", " ", 
         SuperscriptBox["y1", "7"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"110", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "7"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"70", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "7"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"90", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "7"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"747", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"399", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"274", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"3574", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"604", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"634", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"510", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"610", " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"1050", " ", "x", " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"170", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"1050", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"440", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "6"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"42", " ", "x", " ", "y1", " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"1632", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"717", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"1818", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"1137", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"510", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"590", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"1400", " ", "x", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"220", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"1400", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"810", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"42", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"903", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"42", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"567", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"630", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"1470", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"210", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"1470", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"840", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"840", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"1470", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"210", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"1470", " ", 
         SuperscriptBox["x", "3"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"630", " ", 
         SuperscriptBox["x", "4"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}]}], ")"}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "y1"}], "+", 
           RowBox[{"7", " ", "y2"}]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", 
          RowBox[{"x", " ", "y2"}]}], ")"}]}]], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "+", 
         RowBox[{"7", " ", "x", " ", 
          SuperscriptBox["y1", "5"], " ", "y2", " ", "\[Epsilon]"}], "+", 
         RowBox[{"34", " ", 
          SuperscriptBox["y1", "4"], " ", 
          SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"189", " ", "x", " ", 
          SuperscriptBox["y1", "4"], " ", 
          SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "4"], " ", 
          SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["y1", "6"], " ", 
          SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"255", " ", "x", " ", 
          SuperscriptBox["y1", "6"], " ", 
          SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"30", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "6"], " ", 
          SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["y1", "5"], " ", 
          SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"270", " ", "x", " ", 
          SuperscriptBox["y1", "5"], " ", 
          SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"90", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "5"], " ", 
          SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"200", " ", 
          SuperscriptBox["y1", "7"], " ", 
          SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"350", " ", "x", " ", 
          SuperscriptBox["y1", "7"], " ", 
          SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"150", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "7"], " ", 
          SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"34", " ", 
          SuperscriptBox["y1", "2"], " ", 
          SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"189", " ", "x", " ", 
          SuperscriptBox["y1", "2"], " ", 
          SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"20", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "2"], " ", 
          SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["y1", "6"], " ", 
          SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"50", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "6"], " ", 
          SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"2", " ", "y1", " ", 
          SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"7", " ", "x", " ", "y1", " ", 
          SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"180", " ", 
          SuperscriptBox["y1", "3"], " ", 
          SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"270", " ", "x", " ", 
          SuperscriptBox["y1", "3"], " ", 
          SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"90", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "3"], " ", 
          SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"50", " ", 
          SuperscriptBox["y1", "2"], " ", 
          SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"255", " ", "x", " ", 
          SuperscriptBox["y1", "2"], " ", 
          SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"30", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "2"], " ", 
          SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"50", " ", 
          SuperscriptBox["y1", "4"], " ", 
          SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "4"], " ", 
          SuperscriptBox["y2", "6"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"200", " ", 
          SuperscriptBox["y1", "3"], " ", 
          SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"350", " ", "x", " ", 
          SuperscriptBox["y1", "3"], " ", 
          SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}], "-", 
         RowBox[{"150", " ", 
          SuperscriptBox["x", "2"], " ", 
          SuperscriptBox["y1", "3"], " ", 
          SuperscriptBox["y2", "7"], " ", "\[Epsilon]"}]}], ")"}]}]}], ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "y1"}], "-", "y2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "y1"}], "+", 
          RowBox[{"x", " ", "y2"}]}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"54", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"74", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", "y2", " ", "\[Epsilon]"}], "-", 
        RowBox[{"27", " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"2", " ", "x", " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["x", "2"], " ", "y1", " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"112", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "5"], " ", 
         SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"62", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"182", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "4"], " ", 
         SuperscriptBox["y2", "3"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"36", " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"4", " ", "x", " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["x", "2"], " ", "y1", " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "3"], " ", 
         SuperscriptBox["y2", "4"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"80", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"140", " ", "x", " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}], "+", 
        RowBox[{"60", " ", 
         SuperscriptBox["x", "2"], " ", 
         SuperscriptBox["y1", "2"], " ", 
         SuperscriptBox["y2", "5"], " ", "\[Epsilon]"}]}], ")"}]}]}], "}"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.814551567290559*^9, 3.8182462112252493`*^9, 3.818246252159031*^9, {
   3.8182466979368677`*^9, 3.818236562705261*^9}, {3.8287187701946917`*^9, 
   3.828718777281402*^9}, 3.828718907641926*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"c0f87372-54c5-4a59-bafc-23d21549e57c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tcanonical", "=", 
  RowBox[{"Get", "[", "\"\<Data/Tbanana2x2.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.814551569497655*^9, 3.814551619631613*^9}, 
   3.818246506681117*^9, {3.828718814892413*^9, 3.82871882500243*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"b24316b6-f766-4c5f-933c-80cb2495d57e"],

Cell[BoxData["\<\"T matrix for banana subgraph\"\>"], "Print",
 CellChangeTimes->{
  3.81455162394273*^9, 3.818246510512629*^9, {3.818246697964077*^9, 
   3.818236562740497*^9}, 3.82871882576057*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"113a1163-416e-45bf-a5e6-a4bf9c5f11bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["x", 
      RowBox[{
       RowBox[{"y1", " ", "y2"}], "-", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", "y1", " ", "y2"}]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "3"], " ", "y1", " ", 
        RowBox[{"(", 
         RowBox[{"y1", "-", "y2"}], ")"}], " ", 
        SuperscriptBox["y2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"7", " ", "y2"}]}], ")"}]}]], 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "x"}], " ", 
          RowBox[{"(", 
           RowBox[{"y1", "-", "y2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "y1"}], "+", 
            RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"y1", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", "y1"}], "-", 
            RowBox[{"2", " ", "x", " ", "y2"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"7", "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x", "2"]}]}], ")"}], " ", 
             SuperscriptBox["y1", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["y1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"75", " ", "x"}], "+", 
               RowBox[{"22", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["x", "3"]}], "-", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox["y1", "2"]}]}], ")"}], " ", "y2"}], "+", 
            RowBox[{"y1", " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"89", " ", "x"}], "+", 
               RowBox[{"55", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"5", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox["y1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               RowBox[{"11", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox["y1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["y2", "3"]}], "-", 
            RowBox[{"42", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "3"], " ", "y1", " ", 
             SuperscriptBox["y2", "4"]}]}], ")"}], " ", "\[Epsilon]"}]}], 
        ")"}]}]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"x", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"7", " ", "x"}]}], ")"}]}]}], ")"}], " ", "y2"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
           SuperscriptBox["y1", "2"], " ", "y2"}], "+", 
          RowBox[{"2", " ", "y1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"7", " ", "x"}], "+", 
             SuperscriptBox["x", "2"], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
              SuperscriptBox["y2", "2"]}]}], ")"}]}]}], ")"}], " ", 
        "\[Epsilon]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"], " ", "y1", " ", "y2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"7", " ", "y2"}]}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", "y1"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "x"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
              SuperscriptBox["y1", "2"]}]}], ")"}], " ", "y2"}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "x"}], ")"}], "2"], " ", "y1", " ", 
           SuperscriptBox["y2", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox["y1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"y1", "-", "y2"}], ")"}], " ", 
        SuperscriptBox["y2", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["x", "2"]}], ")"}], "5"], " ", 
        SuperscriptBox["y1", "2"], " ", 
        SuperscriptBox["y2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"7", " ", "y2"}]}], ")"}]}]], 
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "y1"}], "+", 
            RowBox[{"7", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{"(", 
              RowBox[{"x", "+", 
               SuperscriptBox["x", "3"]}], ")"}], " ", 
             SuperscriptBox["y1", "2"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SuperscriptBox["x", "4"]}], ")"}], " ", "y1", " ", "y2"}], "-", 
            RowBox[{"3", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", 
             SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"12", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"4", "+", "x"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y1", "4"], " ", "y2"}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"43", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}], " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["y1", "2"], " ", "y2", " ", 
             RowBox[{"(", 
              RowBox[{"27", "-", 
               RowBox[{"76", " ", "x"}], "+", 
               RowBox[{"544", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"256", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               RowBox[{"121", " ", 
                SuperscriptBox["x", "4"]}], "-", 
               RowBox[{"52", " ", 
                SuperscriptBox["x", "5"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["x", "6"]}], "-", 
               RowBox[{"42", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "x"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"43", " ", 
                SuperscriptBox["x", "4"]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "x"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y2", "2"]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", "y1", " ", 
             SuperscriptBox["y2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"193", " ", "x"}], "+", 
               RowBox[{"52", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"448", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               RowBox[{"43", " ", 
                SuperscriptBox["x", "4"]}], "-", 
               RowBox[{"31", " ", 
                SuperscriptBox["x", "5"]}], "+", 
               RowBox[{"21", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", "x"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y2", "2"]}]}], ")"}]}]}], ")"}], " ", 
          "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"82", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"61", " ", 
                SuperscriptBox["x", "4"]}]}], ")"}], " ", 
             SuperscriptBox["y1", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["y1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"27", "-", 
               RowBox[{"116", " ", "x"}], "+", 
               RowBox[{"994", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"392", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["x", "4"]}], "-", 
               RowBox[{"68", " ", 
                SuperscriptBox["x", "5"]}], "-", 
               RowBox[{"20", " ", 
                SuperscriptBox["x", "6"]}], "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", "x"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y1", "2"]}]}], ")"}], " ", "y2"}], "+", 
            RowBox[{"2", " ", "y1", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"323", " ", "x"}], "+", 
               RowBox[{"82", " ", 
                SuperscriptBox["x", "2"]}], "-", 
               RowBox[{"686", " ", 
                SuperscriptBox["x", "3"]}], "+", 
               RowBox[{"61", " ", 
                SuperscriptBox["x", "4"]}], "+", 
               SuperscriptBox["x", "5"], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", "x"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"82", " ", 
                SuperscriptBox["x", "2"]}], "+", 
               RowBox[{"61", " ", 
                SuperscriptBox["x", "4"]}], "-", 
               RowBox[{"6", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"10", "+", "x"}], ")"}]}]}], ")"}], " ", 
                SuperscriptBox["y1", "2"]}]}], ")"}], " ", 
             SuperscriptBox["y2", "3"]}], "+", 
            RowBox[{"42", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", "x"}], ")"}]}]}], ")"}], " ", "y1", " ", 
             SuperscriptBox["y2", "4"]}]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"y1", "-", "y2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"y1", "+", "y2"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"10", " ", "y1", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"10", " ", "y1", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"12", " ", "x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", "y1", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["x", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", "y1", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"10", " ", "y1", " ", "y2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"11", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox["y1", "2"], " ", "y2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "y1"}], "+", 
         RowBox[{"7", " ", "y2"}]}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["x", "2"], " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", 
            SuperscriptBox["x", "3"]}], ")"}], " ", "y2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
         RowBox[{"y1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               SuperscriptBox["x", "2"]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["y2", "2"]}], "+", 
            RowBox[{"2", " ", "x", " ", 
             RowBox[{"(", 
              RowBox[{"6", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", 
                  RowBox[{"x", " ", 
                   RowBox[{"(", 
                    RowBox[{"6", "+", "x"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y2", "2"]}], "+", "\[Epsilon]", "+", 
            RowBox[{
             SuperscriptBox["x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"22", "+", 
               SuperscriptBox["x", "2"]}], ")"}], " ", "\[Epsilon]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"x", " ", 
                RowBox[{"(", 
                 RowBox[{"10", "+", "x"}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["y2", "2"], " ", "\[Epsilon]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], "2"], " ", 
          SuperscriptBox["y1", "2"], " ", "y2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]", "+", 
            RowBox[{"x", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "x", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "+", "x"}], ")"}], " ", "\[Epsilon]"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["x", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox["y1", "3"], " ", 
       SuperscriptBox["y2", "2"]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.814551623943984*^9, 3.8182465105165043`*^9, {3.818246697966069*^9, 
   3.818236562742209*^9}, 3.828718825765539*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"2eb1b310-d39c-4eb0-b39c-cd336ff9bbb6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["boundaryes (x = \[Alpha])", "Subsubsection",
 CellChangeTimes->{{3.814551361073841*^9, 3.814551368714058*^9}, {
   3.814551432692137*^9, 3.8145514464082937`*^9}, 3.828718975480434*^9, {
   3.828719017919834*^9, 3.828719033526935*^9}, 
   3.82871944326433*^9},ExpressionUUID->"f6b84833-b197-4539-b42b-\
50be13a17283"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"boundary", "=", 
  RowBox[{
  "Get", "[", "\"\<Data/j123_ep4_Boundaryes.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.81455165899819*^9, 3.814551688317521*^9}, 
   3.818246515062887*^9, {3.828719417054266*^9, 3.828719431251462*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0806aeda-c519-4990-9aab-1398ba39ea48"],

Cell[BoxData["\<\"banana subgraf boundaryes\"\>"], "Print",
 CellChangeTimes->{
  3.8145516967083073`*^9, 3.8182465234279337`*^9, {3.818246697990522*^9, 
   3.818236562779421*^9}, 3.828719433414968*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"b70ef6e7-fac1-4768-914d-58f97e9af1f8"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"subBoundaryes", ",", "2", ",", "2"}], "]"}], "\[Rule]", 
            
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", "\[Epsilon]"}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"13", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "3"]}], 
              RowBox[{"36", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "y1"}], "]"}]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"13", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "y1"}], "]"}]}], 
              RowBox[{"18", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "3"], " ", 
               SuperscriptBox[
                RowBox[{"G", "[", 
                 RowBox[{"0", ",", "y1"}], "]"}], "2"]}], 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               SuperscriptBox[
                RowBox[{"G", "[", 
                 RowBox[{"0", ",", "y1"}], "]"}], "3"]}], 
              RowBox[{"9", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "\[Alpha]"}], "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "\[Alpha]"}], "]"}]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Alpha]", "2"]}], ")"}]}]], "+", 
             FractionBox[
              RowBox[{"3", " ", 
               SuperscriptBox["\[Pi]", "4"], " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "\[Alpha]"}], "]"}]}], 
              RowBox[{"4", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Alpha]", "2"]}]}]], "+", 
             TemplateBox[{"209"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"G", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}], "+", 
                 RowBox[{"G", "[", 
                  RowBox[{"1", ",", "\[Alpha]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "-", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "y1"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"G", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}], "+", 
                 RowBox[{"G", "[", 
                  RowBox[{"1", ",", "\[Alpha]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "\[Alpha]"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"G", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}], "+", 
                 RowBox[{"G", "[", 
                  RowBox[{"1", ",", "\[Alpha]"}], "]"}]}], ")"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"24", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"G", "[", 
                RowBox[{"0", ",", "0", ",", "\[Alpha]"}], "]"}], " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"G", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"G", "[", 
                   RowBox[{"0", ",", "1", ",", "\[Alpha]"}], "]"}]}]}], ")"}],
                " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"6", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"G", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "\[Alpha]"}], "]"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"G", "[", 
                   RowBox[{"1", ",", "0", ",", "\[Alpha]"}], "]"}]}]}], ")"}],
                " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "-", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"G", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}], "+", 
                 RowBox[{"G", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], ",", "1", ",", "\[Alpha]"}], "]"}], 
                 "+", 
                 RowBox[{"G", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}], "+", 
                 RowBox[{"G", "[", 
                  RowBox[{"1", ",", "1", ",", "\[Alpha]"}], "]"}]}], ")"}], 
               " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]], "-", 
             FractionBox[
              RowBox[{"18", " ", 
               SuperscriptBox["y1", "2"], " ", 
               SuperscriptBox["\[Alpha]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "4"], " ", 
               RowBox[{"Zeta", "[", "5", "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Alpha]", "2"]}]]}]}], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"subBoundaryes", ",", "3", ",", "2"}], "]"}], "\[Rule]", 
            
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"subBoundaryes", ",", "3", ",", "3"}], "]"}], "\[Rule]", 
            
            RowBox[{
             TemplateBox[{"6"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "4"], " ", 
              RowBox[{"(", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], ")"}]}]}]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 11, 26808847522957509637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 11, 26808847522957509637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 11, 26808847522957509637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26808847522957509637 === $SessionID, 
   Out[11], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.814551696710341*^9, 3.818246523429384*^9, {3.81824669799207*^9, 
   3.818236562781111*^9}, 3.828719433498376*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"f31971cf-e02e-409f-bfaf-15b00c96fd06"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "masters up to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"O", 
      RowBox[{"(", "\[Epsilon]", ")"}]}], ")"}], "3"], TraditionalForm]],
  ExpressionUUID->"31dd368d-d48d-4b1b-8785-057c0af45fd5"]
}], "Subsubsection",
 CellChangeTimes->{{3.81149395419704*^9, 3.811493966761672*^9}, {
  3.8114974636425657`*^9, 3.811497469796844*^9}, {3.814551085904047*^9, 
  3.8145510889209223`*^9}, {3.814551136640348*^9, 
  3.814551140369522*^9}},ExpressionUUID->"aa3665d1-5e6e-4295-9f65-\
99557760249a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"banana2dmastersJintegrals", "=", 
  RowBox[{"Get", "[", "\"\<Data/BananaSolJ_2x2.txt\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.811494260125646*^9, 3.8114943373239517`*^9}, 
   3.818246533213181*^9, {3.828719499068288*^9, 3.828719509149555*^9}, 
   3.828720708959984*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"4da07ef8-6be1-4cc7-9daf-5e2a80083c87"],

Cell[BoxData["\<\"Solution to banana integral in terms of J-functions\"\>"], \
"Print",
 CellChangeTimes->{
  3.811494345120852*^9, 3.811494507243504*^9, 3.814551786430978*^9, 
   3.818246534166513*^9, {3.8182466980420856`*^9, 3.818236562904151*^9}, 
   3.828720710400683*^9},
 CellLabel->
  "During evaluation of \
In[12]:=",ExpressionUUID->"41752d1a-1b0a-41cf-a5a4-ab249b08de2f"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"ban", ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}], 
            "\[Rule]", 
            RowBox[{
             RowBox[{"J", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"-", "1"}]}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"w", "[", 
                   RowBox[{"0", ",", "x"}], "]"}], "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}], "+", 
             RowBox[{"J", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"1", ",", "1"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"w", "[", 
                   RowBox[{"0", ",", "x"}], "]"}], "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}], "+", 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 FractionBox["1", "6"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "+", 
                TemplateBox[{"46"},
                 "OutputSizeLimit`Skeleton"], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "}"}], ",", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Epsilon]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["1", "3"]}], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "y1"}], "]"}], "}"}]}], "}"}], ",", 
                   "s"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["2", "3"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}], "}"}], ",", 
                    
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "-", 
                RowBox[{
                 FractionBox["1", "2"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "\[Alpha]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "+", 
                RowBox[{
                 FractionBox["2", "3"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", "[", 
                    RowBox[{"1", ",", "\[Alpha]"}], "]"}], "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "-", 
                RowBox[{
                 FractionBox["2", "3"], " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    FractionBox["1", "\[Alpha]"], ",", "\[Alpha]"}], "]"}], 
                    "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "-", 
                RowBox[{"8", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "\[Alpha]"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "\[Alpha]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "y1"}], "]"}], "}"}]}], "}"}], ",", 
                   "s"}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "\[Alpha]"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "\[Alpha]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "y1"}], "]"}], "}"}]}], "}"}], ",", 
                   "s"}], "]"}]}], "+", 
                TemplateBox[{"390"},
                 "OutputSizeLimit`Skeleton"], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"\[Alpha]", ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "x"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"\[Alpha]", ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"1", ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "x"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"\[Alpha]", ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{
                    FractionBox["1", "\[Alpha]"], ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "x"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"\[Alpha]", ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"\[Alpha]", ",", "x"}], "]"}], ",", 
                    RowBox[{"w", "[", 
                    RowBox[{"0", ",", "x"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"-", "1"}]}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
                RowBox[{
                 RowBox[{"J", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalPsi]", "[", 
                    RowBox[{"1", ",", "1"}], "]"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}], ",", "s"}], "]"}], " ", 
                 RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"ban", ",", 
              TemplateBox[{"3"},
               "OutputSizeLimit`Skeleton"], ",", "1"}], "]"}], "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], ",", 
           RowBox[{
            RowBox[{"j", "[", 
             RowBox[{"ban", ",", "2", ",", "1", ",", "2", ",", "1"}], "]"}], 
            "\[Rule]", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{61., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{54., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 12, 26808847522957509637, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{61., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 12, 26808847522957509637, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{46., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 12, 26808847522957509637, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{83., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[26808847522957509637 === $SessionID, 
   Out[12], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8114943452281103`*^9, 3.811494507316593*^9, 3.814551786530429*^9, 
   3.818246534215082*^9, {3.8182466980880947`*^9, 3.8182365629334497`*^9}, 
   3.828720710680328*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"fe8e8245-29a9-4869-97fd-7b0d267a3e4c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1849, 1025},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 150, 3, 68, "Section",ExpressionUUID->"97c1d1a5-bfac-40aa-aa3d-b517cec641d8"],
Cell[733, 27, 4315, 119, 140, "Input",ExpressionUUID->"430a3ab5-d842-41a4-a5ad-6644ccb887c4",
 InitializationCell->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[5085, 151, 156, 3, 68, "Section",ExpressionUUID->"b9189c4d-c9fe-47d7-b861-0dc9b2790073"],
Cell[CellGroupData[{
Cell[5266, 158, 235, 4, 55, "Subsection",ExpressionUUID->"aeed6d21-e2a5-4382-a04b-26b2abab5390"],
Cell[5504, 164, 1791, 54, 93, "Text",ExpressionUUID->"61bdab3e-7bdf-4096-985d-219d6b775960"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7332, 223, 178, 3, 55, "Subsection",ExpressionUUID->"3388e153-f5c8-4e76-9497-16de0972401e"],
Cell[7513, 228, 335, 11, 67, "Text",ExpressionUUID->"498d3d60-6cb1-4f18-9e4e-fb468c941ef7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7885, 244, 242, 4, 55, "Subsection",ExpressionUUID->"98db719a-8aed-400c-993f-6501bb00ab85"],
Cell[8130, 250, 1423, 42, 62, "Text",ExpressionUUID->"fe8714c0-18e1-4aa9-86d8-139ba3b9e0b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9590, 297, 214, 4, 55, "Subsection",ExpressionUUID->"f449cc73-bdfd-4066-ad9a-009fbd35e928"],
Cell[9807, 303, 975, 30, 56, "Text",ExpressionUUID->"d5940f17-9950-4da6-b77a-880b396f2a22"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10831, 339, 204, 4, 68, "Section",ExpressionUUID->"5af91e3a-9590-4edc-9000-a9fb715cfd79"],
Cell[CellGroupData[{
Cell[11060, 347, 166, 3, 46, "Subsubsection",ExpressionUUID->"b8b8d9f8-a397-4c39-a3b2-c52a7618e735"],
Cell[CellGroupData[{
Cell[11251, 354, 458, 7, 31, "Input",ExpressionUUID->"fb67a2ab-7baa-4a8d-b9f5-e7f9359084d9"],
Cell[11712, 363, 285, 5, 25, "Print",ExpressionUUID->"2e974c40-4a5d-4fd6-98b8-2add0f63e304"],
Cell[12000, 370, 48881, 1132, 828, "Output",ExpressionUUID->"c0f87372-54c5-4a59-bafc-23d21549e57c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60918, 1507, 329, 5, 31, "Input",ExpressionUUID->"b24316b6-f766-4c5f-933c-80cb2495d57e"],
Cell[61250, 1514, 303, 6, 25, "Print",ExpressionUUID->"113a1163-416e-45bf-a5e6-a4bf9c5f11bd"],
Cell[61556, 1522, 20718, 553, 394, "Output",ExpressionUUID->"2eb1b310-d39c-4eb0-b39c-cd336ff9bbb6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[82323, 2081, 322, 5, 38, "Subsubsection",ExpressionUUID->"f6b84833-b197-4539-b42b-50be13a17283"],
Cell[CellGroupData[{
Cell[82670, 2090, 340, 6, 31, "Input",ExpressionUUID->"0806aeda-c519-4990-9aab-1398ba39ea48"],
Cell[83013, 2098, 307, 6, 25, "Print",ExpressionUUID->"b70ef6e7-fac1-4768-914d-58f97e9af1f8"],
Cell[83323, 2106, 20126, 498, 224, "Output",ExpressionUUID->"f31971cf-e02e-409f-bfaf-15b00c96fd06"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103498, 2610, 542, 14, 38, "Subsubsection",ExpressionUUID->"aa3665d1-5e6e-4295-9f65-99557760249a"],
Cell[CellGroupData[{
Cell[104065, 2628, 378, 6, 31, "Input",ExpressionUUID->"4da07ef8-6be1-4cc7-9daf-5e2a80083c87"],
Cell[104446, 2636, 381, 8, 25, "Print",ExpressionUUID->"41752d1a-1b0a-41cf-a5a4-ab249b08de2f"],
Cell[104830, 2646, 21279, 520, 227, "Output",ExpressionUUID->"fe8e8245-29a9-4869-97fd-7b0d267a3e4c"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


